Nash estimates and upper bounds for non-homogeneous Kolmogorov equations

We prove a Gaussian upper bound for the fundamental solutions of a class of ultra-parabolic equations in divergence form. The bound is independent on the smoothness of the coefficients and generalizes some classical results by Nash, Aronson and Davies. The class considered has relevant applications in the theory of stochastic processes, in physics and in mathematical finance.

==> Kolmogorov.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    203311,       4370]
NotebookOptionsPosition[    199832,       4253]
NotebookOutlinePosition[    200249,       4271]
CellTagsIndexPosition[    200206,       4268]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{"Soluzione", " ", "fond", " ", "Kolmogorov"}], "Title"]], "Input",
 CellChangeTimes->{{3.50495463203125*^9, 3.5049546333125*^9}, {
  3.50503423615625*^9, 3.505034243546875*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", ">", "0"}], ",", 
     RowBox[{"\[Sigma]", ">", "0"}], ",", 
     RowBox[{"T", ">", "0"}], ",", 
     RowBox[{"t", "\[GreaterEqual]", "0"}], ",", 
     RowBox[{"t", "<", "T"}], ",", 
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"xbar", ">", "0"}], ",", 
     RowBox[{"KK", ">", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"(", GridBox[{
      {"0", "0"},
      {"\[Lambda]", "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EE", "[", 
   RowBox[{"t_", ",", "B_"}], "]"}], ":=", 
  RowBox[{"MatrixExp", "[", 
   RowBox[{"t", " ", "B"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EE", "[", 
   RowBox[{"t", ",", "B"}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CC", "[", 
   RowBox[{"B_", ",", "t_", ",", "\[Sigma]_"}], "]"}], ":=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"EE", "[", 
      RowBox[{"s", ",", "B"}], "]"}], ".", 
     RowBox[{"(", GridBox[{
        {"\[Sigma]"},
        {"0"}
       }], ")"}], ".", 
     RowBox[{"Transpose", "[", 
      RowBox[{
       RowBox[{"EE", "[", 
        RowBox[{"s", ",", "B"}], "]"}], ".", 
       RowBox[{"(", GridBox[{
          {"\[Sigma]"},
          {"0"}
         }], ")"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      StyleBox["s", "TI"], ",", "0", ",", "t"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CC", "[", 
    RowBox[{"B", ",", "t", ",", "\[Sigma]"}], "]"}], "//", "FullSimplify"}], "//",
   "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{
   "t_", ",", "x1_", ",", "x2_", ",", "y1_", ",", "y2_", ",", "B_", ",", 
    "\[Sigma]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", "\[Pi]", 
     SqrtBox[
      RowBox[{"Det", "[", 
       RowBox[{"CC", "[", 
        RowBox[{"B", ",", "t", ",", "\[Sigma]"}], "]"}], "]"}]]}]], 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"y1", ",", "y2"}], "}"}], "-", 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"t", ",", "B"}], "]"}], ".", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2"}], "}"}]}]}], ")"}], ".", 
      RowBox[{"Inverse", "[", 
       RowBox[{"CC", "[", 
        RowBox[{"B", ",", "t", ",", "\[Sigma]"}], "]"}], "]"}], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"y1", ",", "y2"}], "}"}], "-", 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"t", ",", "B"}], "]"}], ".", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2"}], "}"}]}]}], ")"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{
   "t", ",", "x", ",", "y", ",", "\[Xi]", ",", "\[Eta]", ",", "B", ",", 
    "\[Sigma]"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KK", "[", "u_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox[
     SuperscriptBox["\[Sigma]", "2"], "2"], 
    RowBox[{
     SubscriptBox["\[PartialD]", 
      RowBox[{"x1", ",", "x1"}]], "u"}]}], "+", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[PartialD]", "x1"], " ", "u"}], ",", 
      RowBox[{
       SubscriptBox["\[PartialD]", "x2"], " ", "u"}]}], "}"}], ".", "B", ".", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "-", 
   RowBox[{
    SubscriptBox["\[PartialD]", "t"], " ", "u"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"KK", "[", 
  RowBox[{"u", "[", 
   RowBox[{"t", ",", "x1", ",", "x2"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"T", ">", "t", ">", "0"}], ",", 
     RowBox[{"xx", "\[Element]", "Reals"}], ",", 
     RowBox[{"yy", "\[Element]", "Reals"}], ",", 
     RowBox[{"x", "\[Element]", "Reals"}], ",", 
     RowBox[{"y", "\[Element]", "Reals"}], ",", 
     RowBox[{"\[Sigma]", ">", "0"}], ",", 
     RowBox[{"r", ">", "0"}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"KK", "[", 
      RowBox[{"\[CapitalGamma]", "[", 
       RowBox[{
       "t", ",", "x1", ",", "x2", ",", "y1", ",", "y2", ",", "B", ",", 
        "\[Sigma]"}], "]"}], "]"}], "\[Equal]", "0"}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Inverse", "[", 
   RowBox[{"CC", "[", 
    RowBox[{"B", ",", "t", ",", "\[Sigma]"}], "]"}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6678231913000927`*^9, 3.667823258227104*^9}, {
   3.6678233791955233`*^9, 3.667823481176828*^9}, {3.6678235260549297`*^9, 
   3.667823548441558*^9}, {3.6678235927385535`*^9, 3.6678237554600687`*^9}, {
   3.667823788391872*^9, 3.6678238380787315`*^9}, {3.6678239056028805`*^9, 
   3.667823982038531*^9}, {3.6678240355923166`*^9, 3.6678240462834735`*^9}, {
   3.6678240855918417`*^9, 3.6678241410382123`*^9}, {3.667824320884918*^9, 
   3.6678243317661786`*^9}, {3.667824481196849*^9, 3.6678244945143394`*^9}, {
   3.667824566635475*^9, 3.667824592627993*^9}, 3.667824634953367*^9, {
   3.667824679619526*^9, 3.667824698264821*^9}, {3.6678247523366337`*^9, 
   3.6678247916600895`*^9}, {3.6678257421791983`*^9, 3.667825765020219*^9}, {
   3.6678787863676615`*^9, 3.667878790254156*^9}, {3.6678817646446447`*^9, 
   3.667881764866231*^9}, {3.6678826477045746`*^9, 3.667882648033717*^9}, {
   3.6691956985000534`*^9, 3.669195703463112*^9}, 3.669195796834738*^9, {
   3.669351685680484*^9, 3.669351685862605*^9}, {3.6693517526065516`*^9, 
   3.669351754422461*^9}, {3.669351802555699*^9, 3.669351807340501*^9}, {
   3.6693518883184724`*^9, 3.669351892353877*^9}, {3.6697217482010646`*^9, 
   3.6697217855443635`*^9}, {3.669957264953873*^9, 3.6699572867196116`*^9}, 
   3.669957809879666*^9, {3.669974721754856*^9, 3.6699747750879855`*^9}, 
   3.669974807471015*^9, {3.6699748600183706`*^9, 3.669974869624027*^9}, {
   3.671164303290024*^9, 3.671164303374573*^9}, 3.671164605172803*^9, {
   3.674443630747949*^9, 3.6744436346444635`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {
      RowBox[{"t", " ", "\[Lambda]"}], "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6678244953756657`*^9, {3.667824581149852*^9, 3.667824600365501*^9}, 
   3.6678246375070877`*^9, 3.6678246804848137`*^9, 3.667824714808401*^9, {
   3.6678247552172675`*^9, 3.667824792372696*^9}, 3.6678250821551013`*^9, {
   3.667825744099259*^9, 3.6678257656742487`*^9}, 3.667878798210758*^9, 
   3.6678817660395503`*^9, 3.667882649101127*^9, 3.6691957058854074`*^9, 
   3.669195810307351*^9, 3.669350797812659*^9, 3.6693516867897253`*^9, 
   3.669351755586746*^9, 3.669351808562854*^9, 3.6693518935101995`*^9, {
   3.669721743708022*^9, 3.6697217864234505`*^9}, {3.669957265957982*^9, 
   3.669957287163419*^9}, 3.6699578106473527`*^9, {3.669974724589439*^9, 
   3.6699747761704206`*^9}, 3.6699748078778534`*^9, 3.669974870110388*^9, 
   3.6706499868269167`*^9, 3.671164312885685*^9, 3.6711645343621387`*^9, 
   3.6744436363717403`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"t", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "2"]},
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "2"], " ", "\[Lambda]"}], "2"], 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "3"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6678244953756657`*^9, {3.667824581149852*^9, 3.667824600365501*^9}, 
   3.6678246375070877`*^9, 3.6678246804848137`*^9, 3.667824714808401*^9, {
   3.6678247552172675`*^9, 3.667824792372696*^9}, 3.6678250821551013`*^9, {
   3.667825744099259*^9, 3.6678257656742487`*^9}, 3.667878798210758*^9, 
   3.6678817660395503`*^9, 3.667882649101127*^9, 3.6691957058854074`*^9, 
   3.669195810307351*^9, 3.669350797812659*^9, 3.6693516867897253`*^9, 
   3.669351755586746*^9, 3.669351808562854*^9, 3.6693518935101995`*^9, {
   3.669721743708022*^9, 3.6697217864234505`*^9}, {3.669957265957982*^9, 
   3.669957287163419*^9}, 3.6699578106473527`*^9, {3.669974724589439*^9, 
   3.6699747761704206`*^9}, 3.6699748078778534`*^9, 3.669974870110388*^9, 
   3.6706499868269167`*^9, 3.671164312885685*^9, 3.6711645343621387`*^9, 
   3.67444363831112*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["3"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["y", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Eta]", "2"]}], "-", 
         RowBox[{"3", " ", "t", " ", "\[Eta]", " ", "\[Lambda]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "\[Xi]"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["t", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"x", " ", "\[Xi]"}], "+", 
            SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
         RowBox[{"3", " ", "y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[Eta]"}], "+", 
            RowBox[{"t", " ", "\[Lambda]", " ", 
             RowBox[{"(", 
              RowBox[{"x", "+", "\[Xi]"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]]}]]}], 
  RowBox[{"\[Pi]", " ", 
   SuperscriptBox["t", "2"], " ", 
   SqrtBox[
    SuperscriptBox["\[Lambda]", "2"]]}]]], "Output",
 CellChangeTimes->{
  3.6678244953756657`*^9, {3.667824581149852*^9, 3.667824600365501*^9}, 
   3.6678246375070877`*^9, 3.6678246804848137`*^9, 3.667824714808401*^9, {
   3.6678247552172675`*^9, 3.667824792372696*^9}, 3.6678250821551013`*^9, {
   3.667825744099259*^9, 3.6678257656742487`*^9}, 3.667878798210758*^9, 
   3.6678817660395503`*^9, 3.667882649101127*^9, 3.6691957058854074`*^9, 
   3.669195810307351*^9, 3.669350797812659*^9, 3.6693516867897253`*^9, 
   3.669351755586746*^9, 3.669351808562854*^9, 3.6693518935101995`*^9, {
   3.669721743708022*^9, 3.6697217864234505`*^9}, {3.669957265957982*^9, 
   3.669957287163419*^9}, 3.6699578106473527`*^9, {3.669974724589439*^9, 
   3.6699747761704206`*^9}, 3.6699748078778534`*^9, 3.669974870110388*^9, 
   3.6706499868269167`*^9, 3.671164312885685*^9, 3.6711645343621387`*^9, 
   3.6744436395591974`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x1", " ", "\[Lambda]", " ", 
   RowBox[{
    SuperscriptBox["u", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "x1", ",", "x2"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    SuperscriptBox["u", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "x1", ",", "x2"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["u", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"1", ",", "0", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"t", ",", "x1", ",", "x2"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.6678244953756657`*^9, {3.667824581149852*^9, 3.667824600365501*^9}, 
   3.6678246375070877`*^9, 3.6678246804848137`*^9, 3.667824714808401*^9, {
   3.6678247552172675`*^9, 3.667824792372696*^9}, 3.6678250821551013`*^9, {
   3.667825744099259*^9, 3.6678257656742487`*^9}, 3.667878798210758*^9, 
   3.6678817660395503`*^9, 3.667882649101127*^9, 3.6691957058854074`*^9, 
   3.669195810307351*^9, 3.669350797812659*^9, 3.6693516867897253`*^9, 
   3.669351755586746*^9, 3.669351808562854*^9, 3.6693518935101995`*^9, {
   3.669721743708022*^9, 3.6697217864234505`*^9}, {3.669957265957982*^9, 
   3.669957287163419*^9}, 3.6699578106473527`*^9, {3.669974724589439*^9, 
   3.6699747761704206`*^9}, 3.6699748078778534`*^9, 3.669974870110388*^9, 
   3.6706499868269167`*^9, 3.671164312885685*^9, 3.6711645343621387`*^9, 
   3.6744436395657015`*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.6678244953756657`*^9, {3.667824581149852*^9, 3.667824600365501*^9}, 
   3.6678246375070877`*^9, 3.6678246804848137`*^9, 3.667824714808401*^9, {
   3.6678247552172675`*^9, 3.667824792372696*^9}, 3.6678250821551013`*^9, {
   3.667825744099259*^9, 3.6678257656742487`*^9}, 3.667878798210758*^9, 
   3.6678817660395503`*^9, 3.667882649101127*^9, 3.6691957058854074`*^9, 
   3.669195810307351*^9, 3.669350797812659*^9, 3.6693516867897253`*^9, 
   3.669351755586746*^9, 3.669351808562854*^9, 3.6693518935101995`*^9, {
   3.669721743708022*^9, 3.6697217864234505`*^9}, {3.669957265957982*^9, 
   3.669957287163419*^9}, 3.6699578106473527`*^9, {3.669974724589439*^9, 
   3.6699747761704206`*^9}, 3.6699748078778534`*^9, 3.669974870110388*^9, 
   3.6706499868269167`*^9, 3.671164312885685*^9, 3.6711645343621387`*^9, 
   3.6744436408068576`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["4", "t"], 
      RowBox[{"-", 
       FractionBox["6", 
        RowBox[{
         SuperscriptBox["t", "2"], " ", "\[Lambda]"}]]}]},
     {
      RowBox[{"-", 
       FractionBox["6", 
        RowBox[{
         SuperscriptBox["t", "2"], " ", "\[Lambda]"}]]}], 
      FractionBox["12", 
       RowBox[{
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["\[Lambda]", "2"]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6678244953756657`*^9, {3.667824581149852*^9, 3.667824600365501*^9}, 
   3.6678246375070877`*^9, 3.6678246804848137`*^9, 3.667824714808401*^9, {
   3.6678247552172675`*^9, 3.667824792372696*^9}, 3.6678250821551013`*^9, {
   3.667825744099259*^9, 3.6678257656742487`*^9}, 3.667878798210758*^9, 
   3.6678817660395503`*^9, 3.667882649101127*^9, 3.6691957058854074`*^9, 
   3.669195810307351*^9, 3.669350797812659*^9, 3.6693516867897253`*^9, 
   3.669351755586746*^9, 3.669351808562854*^9, 3.6693518935101995`*^9, {
   3.669721743708022*^9, 3.6697217864234505`*^9}, {3.669957265957982*^9, 
   3.669957287163419*^9}, 3.6699578106473527`*^9, {3.669974724589439*^9, 
   3.6699747761704206`*^9}, 3.6699748078778534`*^9, 3.669974870110388*^9, 
   3.6706499868269167`*^9, 3.671164312885685*^9, 3.6711645343621387`*^9, 
   3.6744436414677987`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{
   "t", ",", "0", ",", "0", ",", "0", ",", "\[Eta]", ",", "B", ",", 
    "\[Sigma]"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6744439491613803`*^9, 3.6744439506353626`*^9}, 
   3.6744440113321486`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["3"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox["\[Eta]", "2"]}], 
      RowBox[{
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]]}]]}], 
  RowBox[{"\[Pi]", " ", 
   SuperscriptBox["t", "2"], " ", 
   SqrtBox[
    SuperscriptBox["\[Lambda]", "2"]]}]]], "Output",
 CellChangeTimes->{3.6744439533815536`*^9, 3.6744440132924547`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CCI", "[", 
   RowBox[{"B_", ",", "t_", ",", "\[Sigma]_"}], "]"}], ":=", 
  RowBox[{"Inverse", "[", 
   RowBox[{"CC", "[", 
    RowBox[{"B", ",", "t", ",", "\[Sigma]"}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}], ".", 
     RowBox[{"CCI", "[", 
      RowBox[{"B", ",", "t", ",", "\[Sigma]"}], "]"}], ".", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}]}], ",", "t"}], "]"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.669974932395711*^9, 3.6699749856454334`*^9}, {
  3.6706500478698635`*^9, 3.670650099635536*^9}, {3.670651829250906*^9, 
  3.670651847917946*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t", " ", "x"}], "-", 
       RowBox[{"3", " ", "y"}]}], ")"}], "2"]}], 
   SuperscriptBox["t", "4"]]}]], "Output",
 CellChangeTimes->{{3.6699749147654505`*^9, 3.6699749533205075`*^9}, 
   3.6699749866985254`*^9, 3.6706500501864986`*^9, 3.6706501009245424`*^9, {
   3.6706518349732647`*^9, 3.6706518489661937`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{
   "t", ",", "0", ",", "0", ",", "y1", ",", "y2", ",", "B", ",", "\[Sigma]"}],
    "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"-", 
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{
      "t", ",", "0", ",", "0", ",", "x", ",", "y", ",", "B", ",", 
       "\[Sigma]"}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "3"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"-", 
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{
      "t", ",", "0", ",", "0", ",", "x", ",", "0", ",", "B", ",", 
       "\[Sigma]"}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.669957413432704*^9, 3.6699574444931335`*^9}, {
   3.6699574878068*^9, 3.669957516261568*^9}, {3.6699576412504473`*^9, 
   3.669957645024325*^9}, 3.669957679490667*^9, {3.6699577158040185`*^9, 
   3.6699577191219063`*^9}, {3.6699578913771925`*^9, 3.669957897044593*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "t"}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "t"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["y1", "2"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "t"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "t"}]}], ")"}]}]}], ")"}], " ", "y1", " ", 
       "y2"}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "t"}]]}], ")"}], " ", 
       SuperscriptBox["y2", "2"]}]}], 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", "t"}]], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "t"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["t", "2"]}]}], ")"}]}]}]]]}], 
  RowBox[{"\[Pi]", " ", 
   SqrtBox[
    RowBox[{"1", "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"4", " ", "t"}]], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "t"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["t", "2"]}]}], ")"}]}]}]]}]]], "Output",
 CellChangeTimes->{{3.669957422197014*^9, 3.6699574490335093`*^9}, {
   3.669957495149123*^9, 3.669957519767905*^9}, 3.669957649948788*^9, 
   3.669957683981775*^9, 3.6699577227393184`*^9, 3.6699578262390013`*^9, 
   3.6699578997950115`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["y", "2"]}], 
     SuperscriptBox["t", "3"]]}], "+", 
   FractionBox[
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", " ", "y"}], "+", 
       SuperscriptBox["y", "2"]}], ")"}]}], 
    SuperscriptBox["t", "2"]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"4", " ", "x", " ", "y"}], "-", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["y", "2"]}], "5"]}], "t"], "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "+", 
     SuperscriptBox["x", "2"], "+", 
     FractionBox[
      RowBox[{"6", " ", "x", " ", "y"}], "5"], "+", 
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox["y", "2"]}], "5"], "+", 
     RowBox[{"Log", "[", 
      FractionBox[
       SqrtBox["3"], "\[Pi]"], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", "t", "]"}]}]}], ")"}], "+", 
   RowBox[{
    FractionBox["1", "525"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "525"}], "-", 
      RowBox[{"70", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"140", " ", "x", " ", "y"}], "-", 
      RowBox[{"166", " ", 
       SuperscriptBox["y", "2"]}]}], ")"}], " ", "t"}], "+", 
   RowBox[{
    FractionBox["1", "525"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "35"}], "+", 
      RowBox[{"26", " ", "x", " ", "y"}], "+", 
      RowBox[{"26", " ", 
       SuperscriptBox["y", "2"]}]}], ")"}], " ", 
    SuperscriptBox["t", "2"]}], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"10", " ", "x", " ", "y"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["y", "2"]}]}], ")"}], " ", 
     SuperscriptBox["t", "3"]}], "7875"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "4"],
    SeriesData[$CellContext`t, 0, {}, -3, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 
   0, {(-6) $CellContext`y^2, 
    6 ($CellContext`x $CellContext`y + $CellContext`y^2), (-2) \
$CellContext`x^2 - 4 $CellContext`x $CellContext`y + 
    Rational[-16, 5] $CellContext`y^2, Complex[0, 1] Pi + $CellContext`x^2 + 
    Rational[6, 5] $CellContext`x $CellContext`y + 
    Rational[6, 5] $CellContext`y^2 + Log[3^Rational[1, 2]/Pi] - 2 
    Log[$CellContext`t], 
    Rational[1, 525] (-525 - 70 $CellContext`x^2 - 
     140 $CellContext`x $CellContext`y - 166 $CellContext`y^2), 
    Rational[1, 525] (-35 + 26 $CellContext`x $CellContext`y + 
     26 $CellContext`y^2), 
    Rational[-2, 7875] (5 $CellContext`x^2 + 10 $CellContext`x $CellContext`y + 
     4 $CellContext`y^2)}, -3, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.669957422197014*^9, 3.6699574490335093`*^9}, {
   3.669957495149123*^9, 3.669957519767905*^9}, 3.669957649948788*^9, 
   3.669957683981775*^9, 3.6699577227393184`*^9, 3.6699578262390013`*^9, 
   3.6699579022111254`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"]}], "t"]}], "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "+", 
     SuperscriptBox["x", "2"], "+", 
     RowBox[{"Log", "[", 
      FractionBox[
       SqrtBox["3"], "\[Pi]"], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", "t", "]"}]}]}], ")"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"]}], "15"]}], ")"}], " ", "t"}], "-", 
   FractionBox[
    SuperscriptBox["t", "2"], "15"], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["t", "3"]}], "1575"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "4"],
    SeriesData[$CellContext`t, 0, {}, -1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 
   0, {(-2) $CellContext`x^2, Complex[0, 1] Pi + $CellContext`x^2 + 
    Log[3^Rational[1, 2]/Pi] - 2 Log[$CellContext`t], -1 + 
    Rational[-2, 15] $CellContext`x^2, 
    Rational[-1, 15], Rational[-2, 1575] $CellContext`x^2}, -1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.669957422197014*^9, 3.6699574490335093`*^9}, {
   3.669957495149123*^9, 3.669957519767905*^9}, 3.669957649948788*^9, 
   3.669957683981775*^9, 3.6699577227393184`*^9, 3.6699578262390013`*^9, 
   3.669957904444701*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\[Integral]", 
   RowBox[{"-", "\[Infinity]"}], 
   RowBox[{"+", "\[Infinity]"}]], 
  RowBox[{
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{
    "t", ",", "0", ",", "0", ",", "y1", ",", "y2", ",", "B", ",", 
     "\[Sigma]"}], "]"}], 
   RowBox[{"\[DifferentialD]", "y1"}]}]}]], "Input",
 CellChangeTimes->{{3.6691958431822453`*^9, 3.669195934083008*^9}}],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["y2", "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["t", "3"]}]]}]], " ", 
     SqrtBox[
      FractionBox["3", 
       RowBox[{"2", " ", "\[Pi]"}]]]}], 
    SuperscriptBox["t", 
     RowBox[{"3", "/", "2"}]]], ",", 
   RowBox[{"t", ">", "0"}]}], "]"}]], "Output",
 CellChangeTimes->{3.66919598304649*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{
   "t", ",", "0", ",", "x2", ",", "0", ",", "0", ",", "B", ",", "\[Sigma]"}], 
   "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6678817331739397`*^9, 3.667881735936668*^9}, {
  3.6678825233162556`*^9, 3.6678825237678986`*^9}}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
      SuperscriptBox["x2", "2"]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "t"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}]}], "+", "t"}], ")"}]}]]}]], 
  RowBox[{
   SqrtBox["2"], " ", "\[Pi]", " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "t"}], ")"}]}], "+", "t"}], 
      ")"}]}]]}]]], "Output",
 CellChangeTimes->{3.6678819942395525`*^9, 3.667882558945795*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{
   "t", ",", "0", ",", "x2", ",", "0", ",", "0", ",", "B", ",", "\[Sigma]"}], 
   "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6678817930273123`*^9, 3.6678817965676613`*^9}, 
   3.6678826615895853`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["3"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", "v"}]]}], 
  RowBox[{"\[Pi]", " ", 
   SuperscriptBox["t", "2"]}]]], "Input",
 CellChangeTimes->{{3.667882706938939*^9, 3.667882707207061*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"t", " ", 
     SuperscriptBox["y2", "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "t"}], ")"}]}], "+", "t"}], ")"}]}]], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.667882416825784*^9, 3.667882433390567*^9}, {
   3.6678824645063267`*^9, 3.6678824712699337`*^9}, 3.667882606801231*^9, 
   3.66935183924433*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"6", " ", 
     SuperscriptBox["y2", "2"]}], 
    SuperscriptBox["t", "3"]], "-", 
   FractionBox[
    RowBox[{"6", " ", 
     SuperscriptBox["y2", "2"]}], 
    SuperscriptBox["t", "2"]], "+", 
   FractionBox[
    RowBox[{"13", " ", 
     SuperscriptBox["y2", "2"]}], 
    RowBox[{"5", " ", "t"}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["y2", "2"]}], "5"], "+", 
   FractionBox[
    RowBox[{"277", " ", 
     SuperscriptBox["y2", "2"], " ", "t"}], "4200"], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["y2", "2"], " ", 
     SuperscriptBox["t", "2"]}], "1400"], "-", 
   FractionBox[
    RowBox[{"109", " ", 
     SuperscriptBox["y2", "2"], " ", 
     SuperscriptBox["t", "3"]}], "126000"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "4"],
    SeriesData[$CellContext`t, 0, {}, -3, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0, {
   6 $CellContext`y2^2, (-6) $CellContext`y2^2, 
    Rational[13, 5] $CellContext`y2^2, Rational[-3, 5] $CellContext`y2^2, 
    Rational[277, 4200] $CellContext`y2^2, 
    Rational[1, 1400] $CellContext`y2^2, 
    Rational[-109, 126000] $CellContext`y2^2}, -3, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.667882472999802*^9, 3.667882609156965*^9, 
  3.669351840491736*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
     SuperscriptBox["x2", "2"]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "t"}], ")"}]}], "+", "t"}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"6", " ", 
     SuperscriptBox["x2", "2"]}], 
    SuperscriptBox["t", "3"]]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6678826816503983`*^9, 3.6678827488406496`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["12", 
      SuperscriptBox["t", "3"]]}], "+", 
    FractionBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", "t"]}], 
     RowBox[{"2", "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", "t"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "t"}], ")"}]}], "+", "t"}]]}], ")"}], " ", 
  SuperscriptBox["x2", "2"]}]], "Output",
 CellChangeTimes->{{3.667882721289328*^9, 3.667882749931139*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["y1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", "t"]}], "+", "t", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "t"], " ", 
        RowBox[{"Sinh", "[", "t", "]"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "t"}], ")"}]}], "+", "t"}], ")"}]}]], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.6693519384430556`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["y1", "2"]}], "t"], "-", 
   FractionBox[
    SuperscriptBox["y1", "2"], "2"], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["y1", "2"], " ", "t"}], "15"], "-", 
   FractionBox[
    RowBox[{"11", " ", 
     SuperscriptBox["y1", "2"], " ", 
     SuperscriptBox["t", "3"]}], "12600"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "4"],
    SeriesData[$CellContext`t, 0, {}, -1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0, {
   2 $CellContext`y1^2, Rational[-1, 2] $CellContext`y1^2, 
    Rational[1, 15] $CellContext`y1^2, 0, 
    Rational[-11, 12600] $CellContext`y1^2}, -1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.6693519399569454`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Regolarizzazione", "Subchapter",
 CellChangeTimes->{{3.6697246566646385`*^9, 3.669724659944558*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", ">", "0"}], ",", 
     RowBox[{"\[Sigma]", ">", "0"}], ",", 
     RowBox[{"T", ">", "0"}], ",", 
     RowBox[{"t", "\[GreaterEqual]", "0"}], ",", 
     RowBox[{"t", "<", "T"}], ",", 
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"xbar", ">", "0"}], ",", 
     RowBox[{"KK", ">", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"(", GridBox[{
      {"0", "0"},
      {"1", "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"(", GridBox[{
      {"\[Sigma]", "0"},
      {"0", "\[Delta]"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EE", "[", 
   RowBox[{"t_", ",", "B_"}], "]"}], ":=", 
  RowBox[{"MatrixExp", "[", 
   RowBox[{"t", " ", "B"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EE", "[", 
   RowBox[{"t", ",", "B"}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CC", "[", 
   RowBox[{"B_", ",", "t_", ",", "\[Sigma]_"}], "]"}], ":=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"EE", "[", 
      RowBox[{"s", ",", "B"}], "]"}], ".", "A", ".", 
     RowBox[{"Transpose", "[", 
      RowBox[{
       RowBox[{"EE", "[", 
        RowBox[{"s", ",", "B"}], "]"}], ".", "A"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      StyleBox["s", "TI"], ",", "0", ",", "t"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CC", "[", 
    RowBox[{"B", ",", "t", ",", "\[Sigma]"}], "]"}], "//", "FullSimplify"}], "//",
   "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{
   "t_", ",", "x1_", ",", "x2_", ",", "y1_", ",", "y2_", ",", "B_", ",", 
    "\[Sigma]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", "\[Pi]", 
     SqrtBox[
      RowBox[{"Det", "[", 
       RowBox[{"CC", "[", 
        RowBox[{"B", ",", "t", ",", "\[Sigma]"}], "]"}], "]"}]]}]], 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"y1", ",", "y2"}], "}"}], "-", 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"t", ",", "B"}], "]"}], ".", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2"}], "}"}]}]}], ")"}], ".", 
      RowBox[{"Inverse", "[", 
       RowBox[{"CC", "[", 
        RowBox[{"B", ",", "t", ",", "\[Sigma]"}], "]"}], "]"}], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"y1", ",", "y2"}], "}"}], "-", 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"t", ",", "B"}], "]"}], ".", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2"}], "}"}]}]}], ")"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{
   "t", ",", "0", ",", "0", ",", "y1", ",", "y2", ",", "B", ",", "\[Sigma]"}],
    "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KK", "[", "u_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox[
     SuperscriptBox["\[Sigma]", "2"], "2"], 
    RowBox[{
     SubscriptBox["\[PartialD]", 
      RowBox[{"x1", ",", "x1"}]], "u"}]}], "+", 
   RowBox[{
    FractionBox[
     SuperscriptBox["\[Delta]", "2"], "2"], 
    RowBox[{
     SubscriptBox["\[PartialD]", 
      RowBox[{"x2", ",", "x2"}]], "u"}]}], "+", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[PartialD]", "x1"], " ", "u"}], ",", 
      RowBox[{
       SubscriptBox["\[PartialD]", "x2"], " ", "u"}]}], "}"}], ".", "B", ".", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "-", 
   RowBox[{
    SubscriptBox["\[PartialD]", "t"], " ", "u"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"KK", "[", 
  RowBox[{"u", "[", 
   RowBox[{"t", ",", "x1", ",", "x2"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"T", ">", "t", ">", "0"}], ",", 
     RowBox[{"xx", "\[Element]", "Reals"}], ",", 
     RowBox[{"yy", "\[Element]", "Reals"}], ",", 
     RowBox[{"x", "\[Element]", "Reals"}], ",", 
     RowBox[{"y", "\[Element]", "Reals"}], ",", 
     RowBox[{"\[Sigma]", ">", "0"}], ",", 
     RowBox[{"r", ">", "0"}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"KK", "[", 
      RowBox[{"\[CapitalGamma]", "[", 
       RowBox[{
       "t", ",", "x1", ",", "x2", ",", "y1", ",", "y2", ",", "B", ",", 
        "\[Sigma]"}], "]"}], "]"}], "\[Equal]", "0"}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Inverse", "[", 
   RowBox[{"CC", "[", 
    RowBox[{"B", ",", "t", ",", "\[Sigma]"}], "]"}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6678231913000927`*^9, 3.667823258227104*^9}, {
   3.6678233791955233`*^9, 3.667823481176828*^9}, {3.6678235260549297`*^9, 
   3.667823548441558*^9}, {3.6678235927385535`*^9, 3.6678237554600687`*^9}, {
   3.667823788391872*^9, 3.6678238380787315`*^9}, {3.6678239056028805`*^9, 
   3.667823982038531*^9}, {3.6678240355923166`*^9, 3.6678240462834735`*^9}, {
   3.6678240855918417`*^9, 3.6678241410382123`*^9}, {3.667824320884918*^9, 
   3.6678243317661786`*^9}, {3.667824481196849*^9, 3.6678244945143394`*^9}, {
   3.667824566635475*^9, 3.667824592627993*^9}, 3.667824634953367*^9, {
   3.667824679619526*^9, 3.667824698264821*^9}, {3.6678247523366337`*^9, 
   3.6678247916600895`*^9}, {3.6678257421791983`*^9, 3.667825765020219*^9}, {
   3.6678787863676615`*^9, 3.667878790254156*^9}, {3.6678817646446447`*^9, 
   3.667881764866231*^9}, {3.6678826477045746`*^9, 3.667882648033717*^9}, {
   3.6691956985000534`*^9, 3.669195703463112*^9}, 3.669195796834738*^9, {
   3.669351685680484*^9, 3.669351685862605*^9}, {3.6693517526065516`*^9, 
   3.669351754422461*^9}, {3.669351802555699*^9, 3.669351807340501*^9}, {
   3.6693518883184724`*^9, 3.669351892353877*^9}, {3.6697217482010646`*^9, 
   3.6697217855443635`*^9}, {3.6697246784684663`*^9, 3.6697247716960907`*^9}, 
   3.6697249023405924`*^9, {3.669726006291026*^9, 3.669726009036537*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"t", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.66972477769096*^9, 3.669725536972762*^9, 
  3.669726011453969*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}], "2"]},
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["\[Sigma]", "2"]}], "2"], 
      RowBox[{
       RowBox[{"t", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "3"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.66972477769096*^9, 3.669725536972762*^9, 
  3.669726020763138*^9}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "t", " ", "y1", " ", "y2", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y2", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["y1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["t", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"12", " ", "t", " ", 
       SuperscriptBox["\[Delta]", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}]}]]}]], 
  RowBox[{"\[Pi]", " ", "t", " ", "\[Sigma]", " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["\[Delta]", "2"]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "3"]}]]}]]], "Output",
 CellChangeTimes->{3.66972477769096*^9, 3.669725536972762*^9, 
  3.6697260392039275`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x1", " ", 
   RowBox[{
    SuperscriptBox["u", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "x1", ",", "x2"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Delta]", "2"], " ", 
   RowBox[{
    SuperscriptBox["u", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "x1", ",", "x2"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Sigma]", "2"], " ", 
   RowBox[{
    SuperscriptBox["u", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "x1", ",", "x2"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["u", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"1", ",", "0", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"t", ",", "x1", ",", "x2"}], "]"}]}]], "Output",
 CellChangeTimes->{3.66972477769096*^9, 3.669725536972762*^9, 
  3.669726039235177*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.66972477769096*^9, 3.669725536972762*^9, 
  3.6697260609155445`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"t", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["t", "3"], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "3"]}], 
       RowBox[{
        RowBox[{
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["t", "4"], " ", 
          SuperscriptBox["\[Sigma]", "4"]}], "12"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["t", "2"], " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["t", "4"], " ", 
             SuperscriptBox["\[Sigma]", "4"]}], "12"]}], ")"}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["t", "2"], " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["t", "4"], " ", 
             SuperscriptBox["\[Sigma]", "4"]}], "12"]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"t", " ", 
        SuperscriptBox["\[Sigma]", "2"]}], 
       RowBox[{
        RowBox[{
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["t", "4"], " ", 
          SuperscriptBox["\[Sigma]", "4"]}], "12"]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.66972477769096*^9, 3.669725536972762*^9, 
  3.6697260718374357`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{
   "t", ",", "0", ",", "0", ",", "y1", ",", "0", ",", "B", ",", "\[Sigma]"}], 
   "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{
   "t", ",", "0", ",", "0", ",", "0", ",", "y2", ",", "B", ",", "\[Sigma]"}], 
   "]"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.669726061390604*^9, 3.669726071936947*^9}}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["y1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"12", " ", "t", " ", 
       SuperscriptBox["\[Delta]", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}]}]]}]], 
  RowBox[{"\[Pi]", " ", "t", " ", "\[Sigma]", " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["\[Delta]", "2"]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "3"]}]]}]]], "Output",
 CellChangeTimes->{3.6697261007259283`*^9}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["y2", "2"]}], 
     RowBox[{
      RowBox[{"12", " ", "t", " ", 
       SuperscriptBox["\[Delta]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}]]}]], 
  RowBox[{"\[Pi]", " ", "t", " ", "\[Sigma]", " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["\[Delta]", "2"]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "3"]}]]}]]], "Output",
 CellChangeTimes->{3.669726119136146*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RegionPlot3D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"t", "^", "2"}], " ", 
      RowBox[{"x", "^", "2"}]}], "+", 
     RowBox[{"y", "^", "2"}]}], "<", "1"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "20"}], ",", "20"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.66973230836488*^9, 3.6697324389102507`*^9}, {
  3.669732566478706*^9, 3.669732581259754*^9}}],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJytfQl8VdW1fsA4W0WNOEexAY3YVFrb+mx1HfVpQbS1TtU6VKxSiyhirT6r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   "], {{
     {RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[
       GrayLevel[1], 3], 
      StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJwtlntQVVUUxvc993HuuYcJhQwye0BNWkoD08Omxx9NlplSU1k6YSFkj/EB
FI0aWVSDTsOYGHYDJDGKR9ogGDQyGY/SMl/ZKCQEDmaaWUmhRr7SfmvW+WPN
9921v732OnvvtfZNys59NMcyxnRhfuzaiDF7bGO2OsZcBR5n8KawMXbImNk+
Y5qCxvQyFoev0jUmGV8Bdh12mABTiXEUnATeg92LtaEvJNarrsZ8B22AeA6W
B99GzHGsOzZgzG9of8HqiGHj+4Q5eawVgPfjvwG+Fl8VNgZu8BcT4xnsMSwL
12wsG/sRfRf554Lr0JeiD6GPJYc5+F8AJ+PvZf0hNB1YEf46sA08SYx2sJnf
m8Hd4Bi0cazTDd7K+C3YROxb4p4lXheaMLyZ/A/DJ6BLQt8HbmP9KUbj17Du
Hfy20Fp8dwb+AHiesYPEmRbRfCrhS9B+Ln5y6AMX8DuDvfsHfgXj3fhjiFUW
VO7C56N5BDzo6B5ORH8SXk7cTNb509uTWV6cGPxRYrXDf2BeAflsgG/H+vAv
R9sAr7b0bvShqYN/A09n7H7WHnQ09irmPgW2EnOYuXvxj4XPwPcHfBl8EP9O
+Bzm/uTt/1L8Mz1NLTaf+F+CF9nLJ4gZZ+s92WfrusNYLvmvJ8YReCc6h/Gt
Ed334/hcuTf4f4WXobvA3AvwV7Asubtyl9Fswv+VnK+td6kxqHtywJv7MTaT
fDZ75/u4rbwCfsLWuxGBt3jnLndvBHtUwZqx+Dei6fTyWWTrd0kuu4k5SWoK
/33eHsoZDTG2C16MHbH0no/C1wTvB//F/4CtNRKFl5Lz++ABbBBNK7icvWyG
D6Dzo0snn3nkc46xHnwp+PIDGlPOuAz/aUvvpDSDWmJe5PdfkhO5ZTJ3BPsd
xX81+gbGqpA2giccrem5aAbg5/FVgA1oO2U/sadZK4p+GGxh7D14f1jPR/rF
OTCVsdXMbbO1n7xsae+Qs84jfg7xz8K/xjcqovU6i7nLwPX4Z8C/I+YZqTE0
l6AZaWuct2QfQtrTUtB08U0vkVcMvr8dPfNsV/dzCI0vonV0m1c7UkPyPbeD
15Pni6yVEdD40gfk/p1C9xDjuczb4tc+8yzjafhKmBsBa3zaA9/GVqOvByvB
Q1gqcz4EH8R2WtpPtoOXSp8Ek4mVjKaI/IPktzSsa32ALtGvfVLOq4JvSXA1
5tqw1sgp5q/y6bdJLz0GrgSvIeZI5s5Flx5S/jy8SvqXX3umaFp9+m1SI72W
3u8NQeWx8JSgvgfjwV0+1W/CThMn29balHs7HX21IPa9pfWYE9LvepM4d/M7
nnlTpPYd7W2J5J9PjHmyLtgDZqLZb3nxwRpwEb5ybLFP7+Fk5tZ6PUbGesCF
Xpz9fn1rasECNDscra0V8Hhb72E7eAz/zQHtgUfhNrzI1TtWjKbeUb28O+GA
1unr8jbAf3Z0L+tdfWsSwtrDZZ/ryCc1pHfm4ZBqZC2ZF89e/Q6/C54Y0XUl
9mter+vw63tazlqFltaO9KEOS+srKufN7//QngF34L9c3nPsC3gCuEXqGr4n
rP1Y/ANynyN6v+Utjnrxpfd+xu9WS/u21OAa+KeO9ipZN1HW83raaFvfn5Bf
e8U6dCss7YHdjt6XclfPdy/+5xzd/43wRkfrUf5riEbylH4gey41twDLMdpz
guxbtat9T2pa+ARyX8x4SkD3+xAxr2R+osflDsgbIfuyT+4OunL0WWAatsTo
eUt9JZH/Gkf7p/REqdOPWCMtrP1huveN0hPy4aPhScQdH9F+J++s9KVSS9+X
QqN34w3sXflvYnRsoTf3yZD+j5Dzkjq6zNYeLv8JpHeWYCuN3o07iV/i6ntY
Kz0CvBFfPuPjvP8SLfibpJ+4Wp/yJnZ5euld/wM2W2Ki
          "]], Polygon3DBox[CompressedData["
1:eJxF3XncdmPVPvDrfp77uYfrkmSuVJKERETIVBqMmYeIQqbIEDJFJFSmECkq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          "]], Polygon3DBox[CompressedData["
1:eJwtlnl0TVcUxm/uey/33feyyECF0hJdxqQSVVUt/5QlaWJZKqKrtCTSYdEm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          "]], Polygon3DBox[CompressedData["
1:eJwl0UtIlFEYxvFXGy8zI5hEKSWRQ0gQ7oxatAnEwEWQLYSKFma4SJ2Frgqa
gtoFuhGkXYsuGzGYjUiRC1eiK+1iCUJ3q8lLJV0I+sm3eDjn/N/nfc77na+p
O985UB4RjVRJG+mIVxURL+mNQn11xMlsxCe8ORVxju7hC1URhzIRE/h1fddo
N7ZMs9iwnhX7Iu8e63F9n/Gb+BPnO/guazX+Eb+CX3LuwWut93dEvMWv4gXn
IbzOOo2/x2/jr50flSf3tspZxR/gvWau4zuAn/JRP/AB/Aaew3N4Ht/C89nE
M1kWMUdN6hW+651a0f4FXXbHoJ4MnqIGbJp3nI7qfSjjA/8y/pcK/KP8Nbzf
04nnGFWqnTZDH/83vN0bt9E8/z/+Jf4xtVqeJawRm1Bf356TzrjvYlnCd/I8
x0rUwnOYZvX8VpuRM49v2m95l1H/ZoSK2CL9qUr8OVkHqQP7SefNeJb2mnNQ
fr9ZvuBdMlZoSn5J7y359WpZnmfYPmxM3hrvY+rDTrivLZI3yfKnM8m/a8WO
UDfPL96vdCGVzPkU29jO4r0rv0V+CduPpcy1yfsfgBFdVQ==
          "]]}],
       Lighting->{{"Ambient", 
          RGBColor[0.30100577, 0.22414668499999998`, 0.090484535]}, {
         "Directional", 
          RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
          ImageScaled[{0, 2, 2}]}, {"Directional", 
          RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
          ImageScaled[{2, 2, 2}]}, {"Directional", 
          RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
          ImageScaled[{2, 0, 2}]}}]}, 
     {RGBColor[0.368417, 0.506779, 0.709798], EdgeForm[None], Specularity[
       GrayLevel[1], 3], 
      StyleBox[
       GraphicsGroup3DBox[{
         Polygon3DBox[{{1135, 179, 1136}, {1490, 270, 1306}, {1306, 270, 
          1305}, {1687, 481, 1792}, {1806, 574, 1715}, {1747, 541, 868}, {
          1136, 179, 1320}, {924, 32, 1761}}], Polygon3DBox[CompressedData["
1:eJxFmnu8llMWx5/3fd73fd6iktzKVKjmSJJEVJLy6VBGVBPSlGZSJnIJiVIq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          "]]}],
       Lighting->{{"Ambient", 
          RGBColor[
          0.19699838300000003`, 0.252204821, 0.33320940200000004`]}, {
         "Directional", 
          RGBColor[
          0.15473514000000002`, 0.21284718000000002`, 0.29811516000000005`], 
          ImageScaled[{0, 2, 2}]}, {"Directional", 
          RGBColor[
          0.15473514000000002`, 0.21284718000000002`, 0.29811516000000005`], 
          ImageScaled[{2, 2, 2}]}, {"Directional", 
          RGBColor[
          0.15473514000000002`, 0.21284718000000002`, 0.29811516000000005`], 
          ImageScaled[{2, 0, 2}]}}]}, {}, {}, {}, {}, {}}, {
     {GrayLevel[0], Line3DBox[CompressedData["
1:eJwd0UVSA1EYhdGXNAR3p5iwGggagjtkwgxWhyW4Bbed4C6nMvjq3H/0qqs7
Myvp5VgIYUldUQgPjtVECI9c47qe7A1u6tnOMqctvbi3uaNXe5d7erP3eaB3
+5Af7PbGJ5P8Yg+/2csf9vGX/fzjAEM8hEHGmGKcQ4yYZhGHWcwRJjjKEh55
t5QnPFaZfcq8yu1znqnCvuKlLlTpvuG1quw73qravmcNx7xRy3HWcYL1nGQD
p9jIaTZxhs2cZQvn2Mp5tnGB7VxkBzNR4dML/+UfqPMz4A==
       "]], 
      Line3DBox[{1762, 550, 1763, 551, 1764, 1765, 552, 1766, 1767, 553, 1768,
        1769, 1770, 554, 1771, 1772, 555, 1773, 1774, 556, 1775, 1776, 557, 
       1777, 558, 1778, 559, 1780, 1779, 560, 1782, 1781, 561, 1784, 1783, 
       562, 1787, 1786, 1785, 563, 1789, 1788, 565, 1791, 1790, 180, 1762}]}, 
     {GrayLevel[0], Line3DBox[CompressedData["
1:eJwt0c8rg3EAx/Hvs0U5LCk7SNJKc+Uyv3Mbpyk3O1BKDmSWOaI4cDO1tglx
QLaiyI2L8gdwVvInLH+B18Hh3evzredHT09quTC/EYUQVjUdC6FXc0o5L3GY
Rc7ygHlWuc0mT/nOTg/5ZpG/PGE87hom+cpBfnKEGdfU222e8Vyj9iWvNGZf
80a3GndusKkJ+54PmrQf+aQp+5kt78h6xw8z/GCaL+xmgzGW2XJPgV+M+Maa
b7pjiRUucJ8z3OQQF9nPHAd04Xl9znXW1GOXeaykfcRDddl73NWOEs4lbqnD
Xuea2uwVRv//5Q8m8y+z
       "]], 
      Line3DBox[{868, 541, 1747, 542, 1748, 1749, 543, 1750, 1751, 544, 1752, 
       1753, 1754, 545, 1755, 1756, 546, 1757, 1758, 547, 1759, 1760, 549, 
       1761, 32, 924, 28, 918, 917, 24, 910, 909, 20, 902, 901, 16, 892, 891, 
       890, 12, 882, 881, 8, 874, 873, 4, 868}], 
      Line3DBox[{1135, 564, 1158, 1159, 192, 1181, 1182, 204, 1215, 1216, 
       1217, 216, 1241, 1242, 228, 1264, 1265, 240, 1289, 1290, 254, 1305, 
       270, 1490, 365, 1476, 1475, 349, 1451, 1450, 337, 1428, 1427, 325, 
       1404, 1403, 1402, 313, 1368, 1367, 301, 1345, 1344, 287, 1320, 179, 
       1135}], Line3DBox[{1687, 482, 1689, 1690, 484, 1693, 1694, 486, 1697, 
       1698, 1699, 488, 1703, 1704, 490, 1707, 1708, 492, 1711, 1712, 494, 
       1715, 574, 1806, 495, 1805, 1804, 493, 1803, 1802, 491, 1801, 1800, 
       489, 1799, 1798, 1797, 487, 1796, 1795, 485, 1794, 1793, 483, 1792, 
       481, 1687}]}, {}, {}, 
     {GrayLevel[0.2], 
      Line3DBox[{575, 1828, 577, 1831, 1832, 579, 1835, 1836, 581, 1840, 1841,
        1842, 583, 1845, 1846, 585, 1849, 1850, 587, 1853, 1854, 589, 1856, 
       590}], Line3DBox[{591, 1858, 593, 1861, 1862, 595, 1865, 1866, 597, 
       1870, 1871, 1872, 599, 1875, 1876, 601, 1879, 1880, 603, 1883, 1884, 
       605, 1886, 606}], 
      Line3DBox[{607, 1888, 609, 1891, 1892, 611, 1894, 1895, 613, 1897, 1898,
        1899, 615, 1903, 1904, 617, 1908, 1909, 621, 1913, 1914, 623, 1916, 
       624}], Line3DBox[{625, 1918, 627, 1920, 1921, 629, 1923, 1924, 631, 
       1927, 1928, 1929, 633, 1933, 1934, 635, 1937, 1938, 637, 1942, 1943, 
       641, 1946, 642}], 
      Line3DBox[{643, 1948, 645, 1949, 1950, 647, 1953, 1954, 649, 1957, 1958,
        1959, 651, 1963, 1964, 653, 1967, 1968, 655, 1971, 1972, 659, 1976, 
       660}], Line3DBox[{662, 1977, 663, 1979, 1980, 665, 1983, 1984, 668, 
       1987, 1988, 1989, 670, 1993, 1994, 672, 1997, 1998, 674, 2001, 2002, 
       676, 2005, 680}], 
      Line3DBox[{153, 1123, 155, 1137, 1138, 182, 1162, 1163, 194, 1185, 1186,
        1187, 206, 1221, 1222, 218, 1245, 1246, 230, 1268, 1269, 242, 1293, 
       257}], Line3DBox[{682, 2007, 683, 2009, 2010, 686, 2013, 2014, 690, 
       2017, 2018, 2019, 693, 2023, 2024, 695, 2027, 2028, 697, 2031, 2032, 
       700, 2035, 705}], 
      Line3DBox[{270, 1306, 255, 1292, 1291, 241, 1267, 1266, 229, 1244, 1243,
        217, 1220, 1219, 1218, 205, 1184, 1183, 193, 1161, 1160, 181, 1136, 
       179}], Line3DBox[{708, 2037, 709, 2039, 2040, 712, 2043, 2044, 716, 
       2047, 2048, 2049, 719, 2053, 2054, 721, 2057, 2058, 723, 2061, 2062, 
       726, 2065, 731}], 
      Line3DBox[{734, 2067, 735, 2069, 2070, 737, 2073, 2074, 740, 2077, 2078,
        2079, 742, 2083, 2084, 744, 2087, 2088, 746, 2091, 2092, 748, 2095, 
       752}], Line3DBox[{754, 2098, 755, 2099, 2100, 757, 2103, 2104, 759, 
       2107, 2108, 2109, 761, 2113, 2114, 763, 2117, 2118, 765, 2121, 2122, 
       769, 2126, 770}], 
      Line3DBox[{771, 2128, 773, 2130, 2131, 775, 2133, 2134, 777, 2137, 2138,
        2139, 779, 2143, 2144, 781, 2147, 2148, 783, 2152, 2153, 787, 2156, 
       788}], Line3DBox[{789, 2158, 791, 2161, 2162, 793, 2164, 2165, 795, 
       2167, 2168, 2169, 797, 2173, 2174, 799, 2178, 2179, 803, 2183, 2184, 
       805, 2186, 806}], 
      Line3DBox[{807, 2188, 809, 2191, 2192, 811, 2195, 2196, 813, 2200, 2201,
        2202, 815, 2205, 2206, 817, 2209, 2210, 819, 2213, 2214, 821, 2216, 
       822}], Line3DBox[{823, 2218, 825, 2221, 2222, 827, 2225, 2226, 829, 
       2230, 2231, 2232, 831, 2235, 2236, 833, 2239, 2240, 835, 2243, 2244, 
       837, 2246, 838}], 
      Line3DBox[{839, 1827, 576, 1829, 1830, 578, 1833, 1834, 580, 1837, 1838,
        1839, 582, 1843, 1844, 584, 1847, 1848, 586, 1851, 1852, 588, 1855, 
       840}], Line3DBox[{841, 1885, 604, 1882, 1881, 602, 1878, 1877, 2491, 
       600, 1874, 1873, 598, 1869, 1868, 1867, 596, 2551, 1864, 1863, 594, 
       1860, 1859, 592, 1857, 866}], 
      Line3DBox[{842, 1915, 622, 1912, 1911, 2492, 620, 1907, 619, 1910, 618, 
       1906, 1905, 616, 1902, 1901, 1900, 614, 1896, 612, 1893, 610, 2552, 
       1890, 1889, 608, 1887, 865}], 
      Line3DBox[{843, 1945, 640, 2494, 1941, 639, 1944, 638, 1940, 1939, 636, 
       1936, 1935, 634, 1932, 1931, 1930, 632, 1926, 1925, 630, 1922, 628, 
       1919, 2493, 626, 1917, 864}], 
      Line3DBox[{844, 1975, 2497, 658, 657, 1974, 1973, 656, 1970, 1969, 2496,
        654, 1966, 1965, 652, 1962, 1961, 1960, 650, 2553, 1956, 1955, 648, 
       1952, 1951, 646, 644, 2495, 1947, 863}], 
      Line3DBox[{845, 2502, 679, 2006, 678, 2501, 2003, 677, 2004, 675, 2000, 
       1999, 2500, 673, 1996, 1995, 671, 1992, 1991, 1990, 669, 2554, 1986, 
       1985, 667, 1982, 666, 1981, 2499, 664, 1978, 661, 2498, 862}], 
      Line3DBox[{512, 2349, 256, 2350, 258, 2351, 259, 2352, 260, 2353, 261, 
       2354, 262, 2355, 263, 2356, 264, 2357, 265, 2358, 266, 2359, 267, 2360,
        268, 2361, 269, 2362, 558}], 
      Line3DBox[{846, 2510, 704, 2511, 706, 2557, 2036, 702, 701, 2508, 2033, 
       703, 2034, 2509, 699, 2029, 698, 2030, 2507, 696, 2026, 2025, 694, 
       2022, 2021, 2020, 692, 2556, 2016, 691, 2015, 689, 2506, 2012, 688, 
       2011, 2505, 687, 685, 2008, 2555, 684, 2504, 681, 2503, 861}], 
      Line3DBox[{847, 2519, 730, 2520, 732, 2521, 2066, 728, 727, 2517, 2063, 
       729, 2064, 2518, 724, 2059, 725, 2060, 2559, 722, 2056, 2055, 720, 
       2052, 2051, 2050, 718, 2558, 2046, 717, 2045, 715, 2516, 2042, 714, 
       2041, 2515, 713, 711, 2038, 2514, 710, 2513, 707, 2512, 860}], 
      Line3DBox[{848, 2526, 751, 2096, 750, 2525, 2093, 749, 2094, 747, 2090, 
       2089, 2524, 745, 2086, 2085, 743, 2082, 2081, 2080, 741, 2560, 2076, 
       2075, 739, 2072, 738, 2071, 2523, 736, 2068, 733, 2522, 859}], 
      Line3DBox[{849, 2125, 2563, 768, 767, 2124, 2123, 766, 2120, 2119, 2527,
        764, 2116, 2115, 762, 2112, 2111, 2110, 760, 2562, 2106, 2105, 758, 
       2102, 2101, 756, 753, 2561, 2097, 858}], 
      Line3DBox[{850, 2155, 786, 2529, 2151, 785, 2154, 784, 2150, 2149, 782, 
       2146, 2145, 780, 2142, 2141, 2140, 778, 2136, 2135, 776, 2132, 774, 
       2129, 2528, 772, 2127, 857}], 
      Line3DBox[{851, 2185, 804, 2182, 2181, 2565, 801, 2177, 802, 2180, 800, 
       2176, 2175, 798, 2172, 2171, 2170, 796, 2166, 794, 2163, 792, 2564, 
       2160, 2159, 790, 2157, 856}], 
      Line3DBox[{852, 2215, 820, 2212, 2211, 818, 2208, 2207, 2530, 816, 2204,
        2203, 814, 2199, 2198, 2197, 812, 2566, 2194, 2193, 810, 2190, 2189, 
       808, 2187, 855}], 
      Line3DBox[{853, 2245, 836, 2242, 2241, 834, 2238, 2237, 832, 2234, 2233,
        830, 2229, 2228, 2227, 828, 2224, 2223, 826, 2220, 2219, 824, 2217, 
       854}], Line3DBox[{534, 2271, 154, 2272, 156, 2273, 157, 2275, 159, 
       2277, 161, 2279, 163, 2281, 165, 2283, 167, 2285, 169, 2287, 171, 2289,
        173, 2291, 175, 2293, 177, 2295, 550}]}, 
     {GrayLevel[0.2], Line3DBox[{868, 1747}], 
      Line3DBox[{869, 1828, 870, 1858, 928, 1888, 958, 1918, 995, 1948, 1027, 
       1977, 1067, 2007, 1123, 2037, 1307, 2067, 1491, 2098, 1549, 2128, 1589,
        2158, 1621, 2188, 1658, 2218, 1688}], Line3DBox[{1748, 873}], 
      Line3DBox[{875, 1831, 877, 1861, 931, 1891, 961, 1920, 997, 1949, 1029, 
       1979, 1070, 2009, 1137, 2039, 1321, 2069, 1494, 2099, 1550, 2130, 1593,
        2161, 1624, 2191, 1661, 2221, 1691}], Line3DBox[{1750, 881}], 
      Line3DBox[{883, 1835, 885, 1865, 935, 1894, 964, 1923, 1001, 1953, 1033,
        1983, 1077, 2013, 1162, 2043, 1346, 2073, 1501, 2103, 1554, 2133, 
       1595, 2164, 1629, 2195, 1665, 2225, 1695}], Line3DBox[{1752, 890}], 
      Line3DBox[{893, 1840, 896, 1870, 940, 1897, 971, 1927, 1005, 1957, 1039,
        1987, 1085, 2017, 1185, 2047, 1369, 2077, 1509, 2107, 1560, 2137, 
       1599, 2167, 1637, 2200, 1670, 2230, 1700}], Line3DBox[{1755, 901}], 
      Line3DBox[{903, 1845, 905, 1875, 945, 1903, 979, 1933, 1011, 1963, 1048,
        1993, 1097, 2023, 1221, 2053, 1405, 2083, 1521, 2113, 1569, 2143, 
       1605, 2173, 1644, 2205, 1675, 2235, 1705}], Line3DBox[{1757, 909}], 
      Line3DBox[{911, 1849, 913, 1879, 949, 1908, 984, 1937, 1015, 1967, 1054,
        1997, 1105, 2027, 1245, 2057, 1429, 2087, 1529, 2117, 1575, 2147, 
       1609, 2178, 1649, 2209, 1679, 2239, 1709}], Line3DBox[{1759, 917}], 
      Line3DBox[{919, 1853, 921, 1883, 953, 1913, 990, 1942, 1020, 1971, 1060,
        2001, 1113, 2031, 1268, 2061, 1452, 2091, 1537, 2121, 1581, 2152, 
       1616, 2183, 1653, 2213, 1683, 2243, 1713}], Line3DBox[{1761, 924}], 
      Line3DBox[{925, 1856, 926, 1886, 956, 1916, 993, 1946, 1025, 1976, 1065,
        2005, 1120, 2035, 1293, 2065, 1477, 2095, 1544, 2126, 1587, 2156, 
       1619, 2186, 1656, 2216, 1686, 2246, 1716}], 
      Line3DBox[{1135, 1136, 1320}], Line3DBox[{1159, 1161, 1345}], 
      Line3DBox[{1182, 1184, 1368}], Line3DBox[{1217, 1220, 1404}], 
      Line3DBox[{1242, 1244, 1428}], Line3DBox[{1265, 1267, 1451}], 
      Line3DBox[{1290, 1292, 1476}], Line3DBox[{1305, 1306, 1490}], 
      Line3DBox[{1344, 1160, 1158}], Line3DBox[{1367, 1183, 1181}], 
      Line3DBox[{1402, 1218, 1215}], Line3DBox[{1427, 1243, 1241}], 
      Line3DBox[{1450, 1266, 1264}], Line3DBox[{1475, 1291, 1289}], 
      Line3DBox[{1687, 1792}], Line3DBox[{1690, 1794}], 
      Line3DBox[{1692, 2222, 1662, 2192, 1625, 2162, 1594, 2131, 1551, 2100, 
       1495, 2070, 1322, 2040, 1138, 2010, 1071, 1980, 1030, 1950, 998, 1921, 
       962, 1892, 932, 1862, 878, 1832, 876}], Line3DBox[{1694, 1796}], 
      Line3DBox[{1696, 2226, 1666, 2196, 1630, 2165, 1596, 2134, 1555, 2104, 
       1502, 2074, 1347, 2044, 1163, 2014, 1078, 1984, 1034, 1954, 1002, 1924,
        965, 1895, 936, 1866, 886, 1836, 884}], Line3DBox[{1699, 1799}], 
      Line3DBox[{1702, 2232, 1672, 2202, 1639, 2169, 1601, 2139, 1562, 2109, 
       1511, 2079, 1371, 2049, 1187, 2019, 1087, 1989, 1041, 1959, 1007, 1929,
        973, 1899, 942, 1872, 898, 1842, 895}], Line3DBox[{1704, 1801}], 
      Line3DBox[{1706, 2236, 1676, 2206, 1645, 2174, 1606, 2144, 1570, 2114, 
       1522, 2084, 1406, 2054, 1222, 2024, 1098, 1994, 1049, 1964, 1012, 1934,
        980, 1904, 946, 1876, 906, 1846, 904}], Line3DBox[{1708, 1803}], 
      Line3DBox[{1710, 2240, 1680, 2210, 1650, 2179, 1610, 2148, 1576, 2118, 
       1530, 2088, 1430, 2058, 1246, 2028, 1106, 1998, 1055, 1968, 1016, 1938,
        985, 1909, 950, 1880, 914, 1850, 912}], Line3DBox[{1712, 1805}], 
      Line3DBox[{1714, 2244, 1684, 2214, 1654, 2184, 1617, 2153, 1582, 2122, 
       1538, 2092, 1453, 2062, 1269, 2032, 1114, 2002, 1061, 1972, 1021, 1943,
        991, 1914, 954, 1884, 922, 1854, 920}], Line3DBox[{1715, 1806}], 
      Line3DBox[{1717, 1827, 867, 1857, 927, 1887, 957, 1917, 994, 1947, 2940,
        1026, 1028, 1978, 2947, 1068, 1069, 2605, 2008, 1124, 2606, 1125, 
       2607, 1126, 2608, 1127, 2609, 1128, 2610, 1129, 2611, 1130, 2612, 1131,
        2613, 1132, 2614, 1133, 2615, 1134, 2616, 1762}], 
      Line3DBox[{1719, 1830, 872, 1860, 930, 1890, 2569, 960, 1809, 1922, 
       1000, 1952, 2941, 1032, 1811, 1982, 2950, 1074, 2579, 1076, 1813, 2012,
        2958, 1141, 2618, 1143, 2620, 1145, 2622, 1147, 2624, 1149, 2626, 
       1151, 2628, 1153, 2630, 1155, 2632, 1157, 2634, 1791}], 
      Line3DBox[{1721, 1834, 880, 1864, 2567, 934, 1807, 1896, 967, 1926, 
       1004, 1956, 2574, 1036, 1038, 1986, 2581, 1080, 2583, 1082, 2584, 1084,
        1814, 2016, 2636, 1166, 2638, 1168, 2640, 1170, 2642, 1172, 2644, 
       1174, 2646, 1176, 2648, 1178, 2650, 1180, 2652, 1789}], 
      Line3DBox[{1724, 1839, 889, 2935, 1869, 939, 970, 1902, 976, 1932, 1010,
        2944, 1962, 1044, 1047, 2953, 1992, 1090, 2587, 1093, 2590, 1096, 
       1190, 2962, 2022, 1193, 2655, 1196, 2658, 1199, 2661, 1202, 2664, 1205,
        2667, 1208, 2670, 1211, 2673, 1214, 2676, 1787}], 
      Line3DBox[{1726, 1844, 900, 2937, 1874, 944, 978, 1906, 982, 1936, 1014,
        2946, 1966, 1051, 1053, 2955, 1996, 1100, 2592, 1102, 2594, 1104, 
       1224, 2964, 2026, 1226, 2678, 1228, 2680, 1230, 2682, 1232, 2684, 1234,
        2686, 1236, 2688, 1238, 2690, 1240, 2692, 1784}], 
      Line3DBox[{1728, 1848, 908, 1878, 948, 2570, 1907, 1808, 987, 1940, 
       1018, 1970, 2576, 1057, 1059, 2000, 2596, 1108, 2598, 1110, 1112, 2693,
        2029, 1815, 2695, 1249, 2697, 1251, 2699, 1253, 2701, 1255, 2703, 
       1257, 2705, 1259, 2707, 1261, 2709, 1263, 2711, 1782}], 
      Line3DBox[{1730, 1852, 916, 1882, 952, 1912, 989, 2572, 1941, 1810, 
       1023, 1974, 1063, 2600, 2003, 1812, 2602, 1117, 1119, 2712, 2033, 1816,
        2714, 1272, 2716, 1274, 2718, 1276, 2720, 1278, 2722, 1280, 2724, 
       1282, 2726, 1284, 2728, 1286, 2730, 1288, 2732, 1780}], 
      Line3DBox[{1731, 1855, 923, 1885, 955, 1915, 992, 1945, 1024, 1975, 
       2578, 1064, 1066, 2006, 2604, 1121, 1122, 2965, 2036, 1294, 2733, 1295,
        2734, 1296, 2735, 1297, 2736, 1298, 2737, 1299, 2738, 1300, 2739, 
       1301, 2740, 1302, 2741, 1303, 2742, 1304, 2743, 1778}], 
      Line3DBox[{1732, 2245, 1685, 2215, 1655, 2185, 1618, 2155, 1586, 2125, 
       2923, 1585, 1546, 2096, 2915, 1545, 1479, 2971, 2066, 1478, 2876, 1480,
        2877, 1481, 2878, 1482, 2879, 1483, 2880, 1484, 2881, 1485, 2882, 
       1486, 2883, 1487, 2884, 1488, 2885, 1489, 2886, 1777}], 
      Line3DBox[{1733, 2241, 1681, 2211, 1651, 2181, 2927, 1614, 1824, 2154, 
       1583, 2123, 2922, 1540, 1822, 2094, 2912, 1542, 2914, 1455, 1820, 2064,
        2969, 1457, 2858, 1459, 2860, 1461, 2862, 1463, 2864, 1465, 2866, 
       1467, 2868, 1469, 2870, 1471, 2872, 1473, 2874, 1775}], 
      Line3DBox[{1735, 2237, 1677, 2207, 2986, 1647, 1826, 2180, 1611, 2149, 
       1579, 2119, 2981, 1577, 1533, 2089, 2975, 1531, 2909, 1535, 2911, 1432,
        1819, 2060, 2840, 1434, 2842, 1436, 2844, 1438, 2846, 1440, 2848, 
       1442, 2850, 1444, 2852, 1446, 2854, 1448, 2856, 1773}], 
      Line3DBox[{1737, 2233, 1673, 2931, 2203, 1642, 1640, 2175, 1607, 2145, 
       1573, 2920, 2115, 1571, 1525, 2903, 2085, 1523, 2905, 1527, 2907, 1409,
        1407, 2821, 2055, 1411, 2823, 1413, 2825, 1415, 2827, 1417, 2829, 
       1419, 2831, 1421, 2833, 1423, 2835, 1425, 2837, 1771}], 
      Line3DBox[{1739, 2227, 1667, 2928, 2197, 1634, 1631, 2170, 1602, 2140, 
       1566, 2917, 2110, 1563, 1515, 2894, 2080, 1512, 2897, 1518, 2900, 1375,
        1372, 2794, 2050, 1378, 2797, 1381, 2800, 1384, 2803, 1387, 2806, 
       1390, 2809, 1393, 2812, 1396, 2815, 1399, 2818, 1768}], 
      Line3DBox[{1742, 2223, 1663, 2193, 1627, 2925, 2163, 1825, 1597, 2135, 
       1558, 2105, 2979, 1556, 1505, 2075, 2973, 1503, 2891, 1507, 1349, 2777,
        2045, 1818, 2966, 1351, 2778, 1353, 2780, 1355, 2782, 1357, 2784, 
       1359, 2786, 1361, 2788, 1363, 2790, 1365, 2792, 1766}], 
      Line3DBox[{1744, 2219, 1659, 2189, 1622, 2159, 1590, 2924, 2129, 1823, 
       1552, 2101, 1497, 2887, 2071, 1821, 2888, 1499, 1324, 2756, 2041, 1817,
        2757, 1326, 2759, 1328, 2761, 1330, 2763, 1332, 2765, 1334, 2767, 
       1336, 2769, 1338, 2771, 1340, 2773, 1342, 2775, 1764}], 
      Line3DBox[{1746, 2217, 1657, 2187, 1620, 2157, 1588, 2127, 1547, 2097, 
       2978, 1548, 1492, 2068, 2972, 1493, 1308, 2744, 2038, 1309, 2745, 1310,
        2746, 1311, 2747, 1312, 2748, 1313, 2749, 1314, 2750, 1315, 2751, 
       1316, 2752, 1317, 2753, 1318, 2754, 1319, 2755, 1763}], 
      Line3DBox[{1749, 874}], Line3DBox[{1751, 882}], Line3DBox[{1754, 892}], 
      Line3DBox[{1756, 902}], Line3DBox[{1758, 910}], Line3DBox[{1760, 918}], 
      Line3DBox[{1765, 2776, 1343, 2774, 1341, 2772, 1339, 2770, 1337, 2768, 
       1335, 2766, 1333, 2764, 1331, 2762, 1329, 2760, 1327, 2758, 2042, 1323,
        1325, 2890, 1500, 2889, 2072, 1496, 1498, 2916, 2102, 1553, 2132, 
       1592, 1591, 2984, 2160, 1623, 2190, 1660, 2220, 1745}], 
      Line3DBox[{1767, 2793, 1366, 2791, 1364, 2789, 1362, 2787, 1360, 2785, 
       1358, 2783, 1356, 2781, 1354, 2779, 1352, 2967, 2046, 1348, 1350, 2893,
        1508, 2892, 1504, 2974, 2076, 1506, 1557, 2980, 2106, 1559, 2136, 
       1598, 2166, 1626, 1628, 2985, 2194, 1664, 2224, 1743}], 
      Line3DBox[{1770, 2820, 1401, 2817, 1398, 2814, 1395, 2811, 1392, 2808, 
       1389, 2805, 1386, 2802, 1383, 2799, 1380, 2052, 2796, 1374, 1377, 2902,
        1520, 2899, 1514, 2082, 2896, 1517, 1565, 2112, 2919, 1568, 2142, 
       1604, 2172, 1633, 1636, 2199, 2930, 1669, 2229, 1741}], 
      Line3DBox[{1772, 2838, 1426, 2836, 1424, 2834, 1422, 2832, 1420, 2830, 
       1418, 2828, 1416, 2826, 1414, 2824, 1412, 2056, 2822, 1408, 1410, 2908,
        1528, 2906, 1524, 2086, 2904, 1526, 1572, 2116, 2921, 1574, 2146, 
       1608, 2176, 1641, 1643, 2204, 2932, 1674, 2234, 1738}], 
      Line3DBox[{1774, 2857, 1449, 2855, 1447, 2853, 1445, 2851, 1443, 2849, 
       1441, 2847, 1439, 2845, 1437, 2843, 1435, 2841, 1431, 2059, 2839, 1433,
        1536, 2910, 1532, 2976, 2090, 1534, 1578, 2982, 2120, 1580, 2150, 
       1612, 1646, 2177, 2926, 1648, 2208, 1678, 2238, 1736}], 
      Line3DBox[{1776, 2875, 1474, 2873, 1472, 2871, 1470, 2869, 1468, 2867, 
       1466, 2865, 1464, 2863, 1462, 2861, 1460, 2859, 1458, 2970, 1454, 2063,
        2968, 1456, 1543, 2913, 1539, 2093, 2977, 1541, 2124, 1584, 1613, 
       2151, 2983, 1615, 2182, 1652, 2212, 1682, 2242, 1734}], 
      Line3DBox[{1779, 2731, 1287, 2729, 1285, 2727, 1283, 2725, 1281, 2723, 
       1279, 2721, 1277, 2719, 1275, 2717, 1273, 2715, 1271, 2713, 2034, 1270,
        1118, 2603, 1116, 2601, 2004, 1115, 1062, 2577, 1973, 1022, 1944, 
       1019, 988, 2571, 1911, 951, 1881, 915, 1851, 1729}], 
      Line3DBox[{1781, 2710, 1262, 2708, 1260, 2706, 1258, 2704, 1256, 2702, 
       1254, 2700, 1252, 2698, 1250, 2696, 1248, 2694, 2030, 1247, 1111, 2599,
        1109, 2597, 1107, 2595, 1999, 1058, 1056, 2575, 1969, 1017, 1939, 986,
        1910, 983, 947, 2568, 1877, 907, 1847, 1727}], 
      Line3DBox[{1783, 2691, 1239, 2689, 1237, 2687, 1235, 2685, 1233, 2683, 
       1231, 2681, 1229, 2679, 1227, 2677, 1225, 2025, 2963, 1223, 1103, 2593,
        1101, 2591, 1099, 1995, 2954, 1052, 1050, 1965, 2945, 1013, 1935, 981,
        1905, 977, 943, 1873, 2936, 899, 1843, 1725}], 
      Line3DBox[{1785, 2674, 1212, 2671, 1209, 2668, 1206, 2665, 1203, 2662, 
       1200, 2659, 1197, 2656, 1194, 2653, 1191, 2020, 2960, 1188, 1094, 2588,
        1091, 2585, 1088, 1990, 2951, 1045, 1042, 1960, 2942, 1008, 1930, 974,
        1900, 968, 937, 1867, 2933, 887, 1837, 1722}], 
      Line3DBox[{1788, 2651, 1179, 2649, 1177, 2647, 1175, 2645, 1173, 2643, 
       1171, 2641, 1169, 2639, 1167, 2637, 1165, 2635, 1164, 2015, 2959, 1083,
        1081, 2582, 1079, 2580, 1985, 1037, 1035, 2573, 1955, 1003, 1925, 966,
        963, 1893, 2938, 933, 1863, 879, 1833, 1720}], 
      Line3DBox[{1790, 2633, 1156, 2631, 1154, 2629, 1152, 2627, 1150, 2625, 
       1148, 2623, 1146, 2621, 1144, 2619, 1142, 2617, 1140, 2957, 1139, 2011,
        2956, 1075, 1073, 2949, 1072, 1981, 2948, 1031, 1951, 999, 996, 1919, 
       2939, 959, 1889, 929, 1859, 871, 1829, 1718}], Line3DBox[{1689, 1793}],
       Line3DBox[{1693, 1795}], Line3DBox[{1697, 1797}], 
      Line3DBox[{1703, 1800}], Line3DBox[{1707, 1802}], 
      Line3DBox[{1711, 1804}], Line3DBox[{1753, 891}], 
      Line3DBox[{894, 1841, 897, 1871, 941, 1898, 972, 1928, 1006, 1958, 1040,
        1988, 1086, 2018, 1186, 2048, 1370, 2078, 1510, 2108, 1561, 2138, 
       1600, 2168, 1638, 2201, 1671, 2231, 1701}], 
      Line3DBox[{1216, 1219, 1403}], Line3DBox[{1698, 1798}], 
      Line3DBox[{1723, 1838, 888, 2934, 1868, 938, 969, 1901, 975, 1931, 1009,
        2943, 1961, 1043, 1046, 2952, 1991, 1089, 2586, 1092, 2589, 1095, 
       1189, 2961, 2021, 1192, 2654, 1195, 2657, 1198, 2660, 1201, 2663, 1204,
        2666, 1207, 2669, 1210, 2672, 1213, 2675, 1786}], 
      Line3DBox[{1740, 2228, 1668, 2929, 2198, 1635, 1632, 2171, 1603, 2141, 
       1567, 2918, 2111, 1564, 1516, 2895, 2081, 1513, 2898, 1519, 2901, 1376,
        1373, 2795, 2051, 1379, 2798, 1382, 2801, 1385, 2804, 1388, 2807, 
       1391, 2810, 1394, 2813, 1397, 2816, 1400, 2819, 1769}]}, 
     {GrayLevel[0.2], 
      Line3DBox[{1128, 165, 1313, 280, 1330, 1331, 294, 1353, 1354, 306, 1381,
        1382, 1383, 318, 1413, 1414, 330, 1436, 1437, 342, 1461, 1462, 358, 
       1483, 263, 1298, 247, 1276, 1275, 233, 1251, 1250, 221, 1228, 1227, 
       209, 1196, 1195, 1194, 197, 1168, 1167, 185, 1145, 1144, 166, 1128}], 
      Line3DBox[CompressedData["
1:eJwl0MkuQ2EYgOGvMfW0XfUOegGuwF3Y2tmiNde0FheAhVnNvQVTWCgJYieR
1FTcAMXSk1i8ed/v+/9zcnIKvaXuYioienCYRKQzEW+c4R0+QlZ/cI5P+DId
UeUz5O2uzRe6zrfciXvM4hHz6MtGtLi7rJfwgj27Ly5xm7NVXdTfXOVX3sCo
HsG6HuYhDGLN3O65A93UA7zCrXb7+lP38zMvYgEpZxW7Of2ALtzhybfX+IbP
+Ypn3DvVu6iZj3na7p0T7/nlbUzZNbjD7oc3MWY3jjIq5gmexFby/5//AMot
OoE=
       "]], 
      Line3DBox[{2250, 2573, 2574, 2553, 2471, 2942, 2943, 2944, 2472, 2945, 
       2946, 2473, 2496, 2575, 2576, 2251, 2577, 2536, 2600, 2501, 2267, 2604,
        2270, 2511, 2350, 2520, 2439, 2915, 2488, 2525, 2977, 2546, 2922, 
       2490, 2982, 2981, 2527, 2457, 2921, 2920, 2456, 2919, 2918, 2917, 2455,
        2562, 2980, 2979, 2489, 2916, 2545, 2887, 2523, 2485, 2972, 2364, 
       2513, 2272, 2504, 2254, 2947, 2255, 2499, 2948, 2535, 2941, 2250}], 
      Line3DBox[{2537, 2579, 2258, 2582, 2583, 2259, 2585, 2586, 2587, 2261, 
       2591, 2592, 2263, 2597, 2598, 2266, 2603, 2540, 2712, 2508, 2338, 2733,
        2352, 2876, 2427, 2517, 2968, 2544, 2914, 2451, 2910, 2909, 2449, 
       2906, 2905, 2446, 2899, 2898, 2897, 2443, 2892, 2891, 2441, 2890, 2541,
        2756, 2515, 2366, 2745, 2275, 2606, 2274, 2505, 2956, 2537}], 
      Line3DBox[{2257, 2580, 2581, 2554, 2475, 2951, 2952, 2953, 2476, 2954, 
       2955, 2477, 2500, 2595, 2596, 2265, 2601, 2602, 2268, 2484, 2965, 2557,
        2351, 2521, 2971, 2426, 2425, 2913, 2912, 2487, 2976, 2975, 2524, 
       2448, 2904, 2903, 2445, 2896, 2895, 2894, 2442, 2560, 2974, 2973, 2486,
        2889, 2888, 2377, 2365, 2744, 2514, 2273, 2555, 2605, 2478, 2256, 
       2949, 2950, 2257}], 
      Line3DBox[{2538, 2584, 2260, 2588, 2589, 2590, 2262, 2593, 2594, 2264, 
       2599, 2539, 2693, 2483, 2509, 2713, 2714, 2339, 2734, 2353, 2877, 2428,
        2970, 2969, 2518, 2415, 2839, 2543, 2911, 2450, 2908, 2907, 2447, 
       2902, 2901, 2900, 2444, 2893, 2542, 2777, 2378, 2516, 2758, 2757, 2367,
        2746, 2277, 2607, 2276, 2957, 2958, 2506, 2479, 2959, 2538}], 
      Line3DBox[{2279, 2608, 2278, 2617, 2618, 2296, 2635, 2636, 2556, 2480, 
       2960, 2961, 2962, 2481, 2963, 2964, 2482, 2507, 2694, 2695, 2329, 2715,
        2716, 2340, 2735, 2354, 2878, 2429, 2859, 2858, 2416, 2841, 2840, 
       2559, 2406, 2822, 2821, 2397, 2796, 2795, 2794, 2388, 2558, 2967, 2966,
        2379, 2760, 2759, 2368, 2747, 2279}], 
      Line3DBox[{2281, 2609, 2280, 2619, 2620, 2297, 2637, 2638, 2305, 2653, 
       2654, 2655, 2313, 2677, 2678, 2321, 2696, 2697, 2330, 2717, 2718, 2341,
        2736, 2355, 2879, 2430, 2861, 2860, 2417, 2843, 2842, 2407, 2824, 
       2823, 2398, 2799, 2798, 2797, 2389, 2779, 2778, 2380, 2762, 2761, 2369,
        2748, 2281}], 
      Line3DBox[{2283, 2610, 2282, 2621, 2622, 2298, 2639, 2640, 2306, 2656, 
       2657, 2658, 2314, 2679, 2680, 2322, 2698, 2699, 2331, 2719, 2720, 2342,
        2737, 2356, 2880, 2431, 2863, 2862, 2418, 2845, 2844, 2408, 2826, 
       2825, 2399, 2802, 2801, 2800, 2390, 2781, 2780, 2381, 2764, 2763, 2370,
        2749, 2283}], 
      Line3DBox[{2285, 2611, 2284, 2623, 2624, 2299, 2641, 2642, 2307, 2659, 
       2660, 2661, 2315, 2681, 2682, 2323, 2700, 2701, 2332, 2721, 2722, 2343,
        2738, 2357, 2881, 2432, 2865, 2864, 2419, 2847, 2846, 2409, 2828, 
       2827, 2400, 2805, 2804, 2803, 2391, 2783, 2782, 2382, 2766, 2765, 2371,
        2750, 2285}], 
      Line3DBox[{2287, 2612, 2286, 2625, 2626, 2300, 2643, 2644, 2308, 2662, 
       2663, 2664, 2316, 2683, 2684, 2324, 2702, 2703, 2333, 2723, 2724, 2344,
        2739, 2358, 2882, 2433, 2867, 2866, 2420, 2849, 2848, 2410, 2830, 
       2829, 2401, 2808, 2807, 2806, 2392, 2785, 2784, 2383, 2768, 2767, 2372,
        2751, 2287}], 
      Line3DBox[{2289, 2613, 2288, 2627, 2628, 2301, 2645, 2646, 2309, 2665, 
       2666, 2667, 2317, 2685, 2686, 2325, 2704, 2705, 2334, 2725, 2726, 2345,
        2740, 2359, 2883, 2434, 2869, 2868, 2421, 2851, 2850, 2411, 2832, 
       2831, 2402, 2811, 2810, 2809, 2393, 2787, 2786, 2384, 2770, 2769, 2373,
        2752, 2289}], 
      Line3DBox[{2291, 2614, 2290, 2629, 2630, 2302, 2647, 2648, 2310, 2668, 
       2669, 2670, 2318, 2687, 2688, 2326, 2706, 2707, 2335, 2727, 2728, 2346,
        2741, 2360, 2884, 2435, 2871, 2870, 2422, 2853, 2852, 2412, 2834, 
       2833, 2403, 2814, 2813, 2812, 2394, 2789, 2788, 2385, 2772, 2771, 2374,
        2753, 2291}], 
      Line3DBox[{2293, 2615, 2292, 2631, 2632, 2303, 2649, 2650, 2311, 2671, 
       2672, 2673, 2319, 2689, 2690, 2327, 2708, 2709, 2336, 2729, 2730, 2347,
        2742, 2361, 2885, 2436, 2873, 2872, 2423, 2855, 2854, 2413, 2836, 
       2835, 2404, 2817, 2816, 2815, 2395, 2791, 2790, 2386, 2774, 2773, 2375,
        2754, 2293}], 
      Line3DBox[{2295, 2616, 2294, 2633, 2634, 2304, 2651, 2652, 2312, 2674, 
       2675, 2676, 2320, 2691, 2692, 2328, 2710, 2711, 2337, 2731, 2732, 2348,
        2743, 2362, 2886, 2437, 2875, 2874, 2424, 2857, 2856, 2414, 2838, 
       2837, 2405, 2820, 2819, 2818, 2396, 2793, 2792, 2387, 2776, 2775, 2376,
        2755, 2295}]}}},
   VertexNormals->CompressedData["
1:eJzsvXdUVUmzPoyKCSMoJowYUcGMoGCJETOKWQQEBBQDYgATIKKSTARFVFQM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    "]],
  Axes->True,
  BoxRatios->{1, 1, 1},
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  ImageSize->{362.7596249010693, 352.54907521614643`},
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]]},
  PlotRange->{{-20, 20}, {-2, 2}, {0, 1}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{1.6831592303420775`, 2.4641487451382584`, 1.595288678311174},
  ViewVertical->{0.17760245461802826`, 0.05418547986408917, 
   0.9826094350684556}]], "Output",
 CellChangeTimes->{{3.6697323566921377`*^9, 3.669732366483844*^9}, {
  3.669732398939992*^9, 3.6697324402284317`*^9}, {3.669732572635354*^9, 
  3.669732582477919*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"RegionPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"t", "^", "2"}], " ", 
        RowBox[{"x", "^", "2"}]}], "+", 
       RowBox[{"y", "^", "2"}]}], "<", "1"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "10"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0.01", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6697324729616985`*^9, 3.669732507142088*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`t$$ = 0.47400000000000003`, Typeset`show$$ =
     True, Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`t$$], 0.01, 1}}, Typeset`size$$ = {
    450., {223., 229.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`t$8376$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`t$$ = 0.01}, 
      "ControllerVariables" :> {
        Hold[$CellContext`t$$, $CellContext`t$8376$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> 
      RegionPlot[$CellContext`t$$^2 $CellContext`x^2 + $CellContext`y^2 < 
        1, {$CellContext`x, -10, 10}, {$CellContext`y, 0, 10}], 
      "Specifications" :> {{$CellContext`t$$, 0.01, 1}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{511., {276., 283.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.6697324984828043`*^9, 3.669732507942835*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"RegionPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{" ", 
         RowBox[{"x", "^", "2"}]}], "t"], "+", 
       FractionBox[
        RowBox[{"y", "^", "2"}], 
        RowBox[{"t", "^", "3"}]]}], "<", "1"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0.01", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.6699751296241856`*^9, {3.669975160456849*^9, 3.6699752044993877`*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`t$$ = 0.18914817028413689`, Typeset`show$$ =
     True, Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`t$$], 0.01, 1}}, Typeset`size$$ = {
    450., {221., 227.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`t$33641$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`t$$ = 0.01}, 
      "ControllerVariables" :> {
        Hold[$CellContext`t$$, $CellContext`t$33641$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> 
      RegionPlot[$CellContext`x^2/$CellContext`t$$ + \
$CellContext`y^2/$CellContext`t$$^3 < 
        1, {$CellContext`x, -1, 1}, {$CellContext`y, 0, 1}], 
      "Specifications" :> {{$CellContext`t$$, 0.01, 1}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{511., {274., 281.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.66997513786081*^9, 3.669975204852334*^9}}]
}, Open  ]]
}, Closed]],

Cell["Dimensione 3", "Subchapter",
 CellChangeTimes->{{3.6697246566646385`*^9, 3.669724659944558*^9}, {
  3.671163884642958*^9, 3.671163886328293*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", ">", "0"}], ",", 
     RowBox[{"\[Sigma]", ">", "0"}], ",", 
     RowBox[{"T", ">", "0"}], ",", 
     RowBox[{"t", "\[GreaterEqual]", "0"}], ",", 
     RowBox[{"t", "<", "T"}], ",", 
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"xbar", ">", "0"}], ",", 
     RowBox[{"KK", ">", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0"},
      {"\[Delta]", "0", "0"},
      {"1", "1", "0"}
     }], "\[NoBreak]", ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"\[Sigma]", "0", "0"},
      {"0", "0", "0"},
      {"0", "0", "0"}
     }], "\[NoBreak]", ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EE", "[", 
   RowBox[{"t_", ",", "B_"}], "]"}], ":=", 
  RowBox[{"MatrixExp", "[", 
   RowBox[{"t", " ", "B"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EE", "[", 
   RowBox[{"t", ",", "B"}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CC", "[", 
   RowBox[{"B_", ",", "t_", ",", "\[Sigma]_"}], "]"}], ":=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"EE", "[", 
      RowBox[{"s", ",", "B"}], "]"}], ".", "A", ".", 
     RowBox[{"Transpose", "[", 
      RowBox[{
       RowBox[{"EE", "[", 
        RowBox[{"s", ",", "B"}], "]"}], ".", "A"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      StyleBox["s", "TI"], ",", "0", ",", "t"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CC", "[", 
    RowBox[{"B", ",", "t", ",", "\[Sigma]"}], "]"}], "//", "FullSimplify"}], "//",
   "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{
   "t_", ",", "x1_", ",", "x2_", ",", "x3_", ",", "y1_", ",", "y2_", ",", 
    "y3_", ",", "B_", ",", "\[Sigma]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", "\[Pi]", 
     SqrtBox[
      RowBox[{"Det", "[", 
       RowBox[{"CC", "[", 
        RowBox[{"B", ",", "t", ",", "\[Sigma]"}], "]"}], "]"}]]}]], 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"y1", ",", "y2", ",", "y3"}], "}"}], "-", 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"t", ",", "B"}], "]"}], ".", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3"}], "}"}]}]}], ")"}], ".", 
      RowBox[{"Inverse", "[", 
       RowBox[{"CC", "[", 
        RowBox[{"B", ",", "t", ",", "\[Sigma]"}], "]"}], "]"}], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"y1", ",", "y2", ",", "y3"}], "}"}], "-", 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"t", ",", "B"}], "]"}], ".", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2", ",", "x3"}], "}"}]}]}], ")"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{
   "t", ",", "0", ",", "0", ",", "0", ",", "y1", ",", "y2", ",", "y3", ",", 
    "B", ",", "\[Sigma]"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KK", "[", "u_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox[
     SuperscriptBox["\[Sigma]", "2"], "2"], 
    RowBox[{
     SubscriptBox["\[PartialD]", 
      RowBox[{"x1", ",", "x1"}]], "u"}]}], "+", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[PartialD]", "x1"], " ", "u"}], ",", 
      RowBox[{
       SubscriptBox["\[PartialD]", "x2"], " ", "u"}], ",", 
      RowBox[{
       SubscriptBox["\[PartialD]", "x3"], " ", "u"}]}], "}"}], ".", "B", ".", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3"}], "}"}]}], "-", 
   RowBox[{
    SubscriptBox["\[PartialD]", "t"], " ", "u"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"KK", "[", 
  RowBox[{"u", "[", 
   RowBox[{"t", ",", "x1", ",", "x2", ",", "x3"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"T", ">", "t", ">", "0"}], ",", 
     RowBox[{"xx", "\[Element]", "Reals"}], ",", 
     RowBox[{"yy", "\[Element]", "Reals"}], ",", 
     RowBox[{"x", "\[Element]", "Reals"}], ",", 
     RowBox[{"y", "\[Element]", "Reals"}], ",", 
     RowBox[{"\[Sigma]", ">", "0"}], ",", 
     RowBox[{"r", ">", "0"}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"KK", "[", 
      RowBox[{"\[CapitalGamma]", "[", 
       RowBox[{
       "t", ",", "x1", ",", "x2", ",", "x3", ",", "y1", ",", "y2", ",", "y3", 
        ",", "B", ",", "\[Sigma]"}], "]"}], "]"}], "\[Equal]", "0"}], "//", 
    "Simplify"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Inverse", "[", 
    RowBox[{"CC", "[", 
     RowBox[{"B", ",", "t", ",", "\[Sigma]"}], "]"}], "]"}], "//", 
   "MatrixForm"}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6678231913000927`*^9, 3.667823258227104*^9}, {
   3.6678233791955233`*^9, 3.667823481176828*^9}, {3.6678235260549297`*^9, 
   3.667823548441558*^9}, {3.6678235927385535`*^9, 3.6678237554600687`*^9}, {
   3.667823788391872*^9, 3.6678238380787315`*^9}, {3.6678239056028805`*^9, 
   3.667823982038531*^9}, {3.6678240355923166`*^9, 3.6678240462834735`*^9}, {
   3.6678240855918417`*^9, 3.6678241410382123`*^9}, {3.667824320884918*^9, 
   3.6678243317661786`*^9}, {3.667824481196849*^9, 3.6678244945143394`*^9}, {
   3.667824566635475*^9, 3.667824592627993*^9}, 3.667824634953367*^9, {
   3.667824679619526*^9, 3.667824698264821*^9}, {3.6678247523366337`*^9, 
   3.6678247916600895`*^9}, {3.6678257421791983`*^9, 3.667825765020219*^9}, {
   3.6678787863676615`*^9, 3.667878790254156*^9}, {3.6678817646446447`*^9, 
   3.667881764866231*^9}, {3.6678826477045746`*^9, 3.667882648033717*^9}, {
   3.6691956985000534`*^9, 3.669195703463112*^9}, 3.669195796834738*^9, {
   3.669351685680484*^9, 3.669351685862605*^9}, {3.6693517526065516`*^9, 
   3.669351754422461*^9}, {3.669351802555699*^9, 3.669351807340501*^9}, {
   3.6693518883184724`*^9, 3.669351892353877*^9}, {3.6697217482010646`*^9, 
   3.6697217855443635`*^9}, {3.6697246784684663`*^9, 3.6697247716960907`*^9}, 
   3.6697249023405924`*^9, {3.669726006291026*^9, 3.669726009036537*^9}, {
   3.67116391066446*^9, 3.6711641614040785`*^9}, {3.6711644169166965`*^9, 
   3.6711644218500276`*^9}, 3.6711645044355884`*^9, {3.67116729285028*^9, 
   3.671167295917385*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {
      RowBox[{"t", " ", "\[Delta]"}], "1", "0"},
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["t", "2"], " ", "\[Delta]"}]}], ")"}]}], "t", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.66972477769096*^9, 3.669725536972762*^9, 
  3.669726011453969*^9, 3.671164167249637*^9, 3.6711644788218994`*^9, 
  3.671167297804019*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"t", 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "2"], " ", "\[Delta]"}], "2"], 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"t", " ", "\[Delta]"}]}], ")"}]}]},
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "2"], " ", "\[Delta]"}], "2"], 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["\[Delta]", "2"]}], "3"], 
      RowBox[{
       FractionBox["1", "24"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Delta]", " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", 
         RowBox[{"3", " ", "t", " ", "\[Delta]"}]}], ")"}]}]},
     {
      RowBox[{
       FractionBox["1", "6"], " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"t", " ", "\[Delta]"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "24"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Delta]", " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", 
         RowBox[{"3", " ", "t", " ", "\[Delta]"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "60"], " ", 
       SuperscriptBox["t", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"20", "+", 
         RowBox[{"3", " ", "t", " ", "\[Delta]", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"t", " ", "\[Delta]"}]}], ")"}]}]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.66972477769096*^9, 3.669725536972762*^9, 
  3.669726011453969*^9, 3.671164167249637*^9, 3.6711644788218994`*^9, 
  3.6711673005390368`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"12", " ", 
   SqrtBox["15"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox["y2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"15", " ", "t", " ", "\[Delta]"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["t", "2"], " ", 
             SuperscriptBox["\[Delta]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"240", " ", 
             SuperscriptBox["y3", "2"]}], "+", 
            RowBox[{"40", " ", 
             SuperscriptBox["t", "2"], " ", "y1", " ", "y3", " ", 
             "\[Delta]"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["t", "4"], " ", 
             SuperscriptBox["y1", "2"], " ", 
             SuperscriptBox["\[Delta]", "2"]}]}], ")"}]}], "-", 
         RowBox[{"8", " ", "y2", " ", "\[Delta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"30", " ", "y3", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"t", " ", "\[Delta]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["t", "2"], " ", "y1", " ", "\[Delta]", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"3", " ", "t", " ", "\[Delta]"}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Delta]", "4"]}]]}]]}], 
  RowBox[{"\[Pi]", " ", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["t", "9"], " ", 
     SuperscriptBox["\[Delta]", "4"]}]]}]]], "Output",
 CellChangeTimes->{3.66972477769096*^9, 3.669725536972762*^9, 
  3.669726011453969*^9, 3.671164167249637*^9, 3.6711644788218994`*^9, 
  3.6711673058287296`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x2", " ", 
   RowBox[{
    SuperscriptBox["u", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "x1", ",", "x2", ",", "x3"}], "]"}]}], "+", 
  RowBox[{"x1", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["u", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "x1", ",", "x2", ",", "x3"}], "]"}], "+", 
     RowBox[{"\[Delta]", " ", 
      RowBox[{
       SuperscriptBox["u", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "x1", ",", "x2", ",", "x3"}], "]"}]}]}], ")"}]}], 
  "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    SuperscriptBox["u", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "x1", ",", "x2", ",", "x3"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["u", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"t", ",", "x1", ",", "x2", ",", "x3"}], "]"}]}]], "Output",
 CellChangeTimes->{3.66972477769096*^9, 3.669725536972762*^9, 
  3.669726011453969*^9, 3.671164167249637*^9, 3.6711644788218994`*^9, 
  3.6711673058287296`*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.66972477769096*^9, 3.669725536972762*^9, 
  3.669726011453969*^9, 3.671164167249637*^9, 3.6711644788218994`*^9, 
  3.671167312173654*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\[Integral]", 
   RowBox[{"-", "\[Infinity]"}], 
   RowBox[{"+", "\[Infinity]"}]], 
  RowBox[{
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{
    "t", ",", "0", ",", "0", ",", "0", ",", "y1", ",", "y2", ",", "y3", ",", 
     "B", ",", "\[Sigma]"}], "]"}], 
   RowBox[{"\[DifferentialD]", "y1"}]}]}]], "Input",
 CellChangeTimes->{{3.6711644350347166`*^9, 3.6711644645059977`*^9}, {
  3.6711673640458393`*^9, 3.6711673641931286`*^9}}],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"20", " ", 
            SuperscriptBox["y3", "2"], " ", 
            SuperscriptBox["\[Delta]", "2"]}], "-", 
           RowBox[{"5", " ", "y2", " ", "y3", " ", "\[Delta]", " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{"3", " ", "t", " ", "\[Delta]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["y2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"20", "+", 
              RowBox[{"3", " ", "t", " ", "\[Delta]", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"t", " ", "\[Delta]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], 
        RowBox[{
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["\[Delta]", "4"]}]]}]], " ", 
     SqrtBox[
      FractionBox["30", "\[Pi]"]]}], 
    RowBox[{
     SuperscriptBox["t", "4"], " ", 
     SqrtBox[
      SuperscriptBox["\[Delta]", "4"]]}]], ",", 
   RowBox[{"t", ">", "0"}]}], "]"}]], "Output",
 CellChangeTimes->{3.6711645170122013`*^9, 3.6711673810415087`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalGamma]", "[", 
  RowBox[{
  "t", ",", "0", ",", "0", ",", "y1", ",", "y3", ",", "B", ",", "\[Sigma]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.671164570815175*^9, 3.671164573631342*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "y3"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["\[ExponentialE]", "t"], "+", "t"}], ")"}], " ",
              "y1"}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", "t"]}], "-", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "t"}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", "t", " ", 
              RowBox[{"Sinh", "[", "t", "]"}]}]}]], "+", 
           FractionBox[
            RowBox[{"t", " ", "y3"}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", "t"]}], "-", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "t"}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", "t", " ", 
              RowBox[{"Sinh", "[", "t", "]"}]}]}]]}], ")"}]}], "-", 
        RowBox[{"y1", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["\[ExponentialE]", "t"], "+", "t"}], ")"}], " ",
              "y3"}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", "t"]}], "-", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "t"}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", "t", " ", 
              RowBox[{"Sinh", "[", "t", "]"}]}]}]], "+", 
           FractionBox[
            RowBox[{"y1", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[ExponentialE]", "t"]}], "+", "t", "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", "t"], " ", 
                RowBox[{"Sinh", "[", "t", "]"}]}]}], ")"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", "t"]}], "-", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "t"}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], " ", "t", " ", 
              RowBox[{"Sinh", "[", "t", "]"}]}]}]]}], ")"}]}]}], ")"}]}]], 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", "t"]}], "-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "t"}]], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "t"], " ", "t", " ", 
        RowBox[{"Sinh", "[", "t", "]"}]}]}]]}]], "==", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["t", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"20", "+", 
            RowBox[{"3", " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "t"}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["y1", "2"]}], "-", 
         RowBox[{"60", " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "t"}], ")"}], " ", "y1", " ", "y3"}], "+", 
         RowBox[{"180", " ", 
          SuperscriptBox["y3", "2"]}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["t", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"15", "+", 
           RowBox[{"t", " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", 
              RowBox[{"4", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Sigma]", "2"]}]]}]], " ", 
     SqrtBox[
      FractionBox["10", "\[Pi]"]]}], 
    RowBox[{
     SuperscriptBox["t", "2"], " ", 
     SqrtBox[
      RowBox[{"15", "+", 
       RowBox[{"t", " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"4", " ", "t"}]}], ")"}]}]}]], " ", 
     SuperscriptBox["\[Sigma]", "2"]}]]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6711646150977154`*^9, 3.671164623294891*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"y1", "+", "y3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", "t"]}], "-", "t"}], ")"}], " ",
           "y1"}], "-", 
         RowBox[{"t", " ", "y3"}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", "t"], " ", 
       SuperscriptBox["y1", "2"], " ", 
       RowBox[{"Sinh", "[", "t", "]"}]}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "t"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}]}], "+", "t"}], ")"}]}]]], 
   RowBox[{"2", " ", "\[Pi]", " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", "t"], " ", "t", " ", 
       RowBox[{"Sinh", "[", "t", "]"}]}]}]]}]], "\[Equal]", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["t", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"20", "+", 
           RowBox[{"3", " ", "t", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "t"}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["y1", "2"]}], "-", 
        RowBox[{"60", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "t"}], ")"}], " ", "y1", " ", "y3"}], "+", 
        RowBox[{"180", " ", 
         SuperscriptBox["y3", "2"]}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"t", " ", 
           RowBox[{"(", 
            RowBox[{"15", "+", 
             RowBox[{"4", " ", "t"}]}], ")"}]}]}], ")"}]}]]}]], " ", 
    SqrtBox[
     FractionBox["10", "\[Pi]"]]}], 
   RowBox[{
    SuperscriptBox["t", "2"], " ", 
    SqrtBox[
     RowBox[{"15", "+", 
      RowBox[{"t", " ", 
       RowBox[{"(", 
        RowBox[{"15", "+", 
         RowBox[{"4", " ", "t"}]}], ")"}]}]}]]}]]}]], "Output",
 CellChangeTimes->{3.671164627517922*^9}]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Local",
CellGrouping->Manual,
WindowSize->{1707, 997},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.25 Inherited,
FrontEndVersion->"10.4 for Microsoft Windows (64-bit) (April 11, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 212, 4, 95, "Input"],
Cell[CellGroupData[{
Cell[637, 21, 6331, 170, 449, "Input"],
Cell[6971, 193, 1481, 31, 70, "Output"],
Cell[8455, 226, 1746, 40, 102, "Output"],
Cell[10204, 268, 2201, 52, 91, "Output"],
Cell[12408, 322, 1657, 41, 54, "Output"],
Cell[14068, 365, 892, 13, 36, "Output"],
Cell[14963, 380, 1825, 43, 96, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16825, 428, 292, 7, 36, "Input"],
Cell[17120, 437, 498, 16, 121, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17655, 458, 739, 21, 60, "Input"],
Cell[18397, 481, 450, 12, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18884, 498, 1158, 29, 83, "Input"],
Cell[20045, 529, 2134, 63, 95, "Output"],
Cell[22182, 594, 3146, 90, 126, "Output"],
Cell[25331, 686, 1508, 43, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26876, 734, 403, 11, 56, "Input"],
Cell[27282, 747, 544, 18, 90, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27863, 770, 310, 7, 36, "Input"],
Cell[28176, 779, 1035, 34, 94, "Output"],
Cell[29214, 815, 287, 7, 36, "Input"],
Cell[29504, 824, 260, 8, 63, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29801, 837, 747, 22, 66, "Input"],
Cell[30551, 861, 1384, 42, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31972, 908, 667, 21, 83, "Input"],
Cell[32642, 931, 571, 18, 76, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33250, 954, 878, 27, 83, "Input"],
Cell[34131, 983, 825, 25, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34993, 1013, 106, 1, 103, "Subchapter"],
Cell[CellGroupData[{
Cell[35124, 1018, 6205, 169, 561, "Input"],
Cell[41332, 1189, 673, 19, 66, "Output"],
Cell[42008, 1210, 1192, 36, 106, "Output"],
Cell[43203, 1248, 1351, 40, 138, "Output"],
Cell[44557, 1290, 1224, 42, 67, "Output"],
Cell[45784, 1334, 121, 2, 45, "Output"],
Cell[45908, 1338, 2689, 80, 161, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48634, 1423, 447, 11, 75, "Input"],
Cell[49084, 1436, 964, 30, 138, "Output"],
Cell[50051, 1468, 686, 22, 135, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50774, 1495, 600, 18, 45, "Input"],
Cell[51377, 1515, 120409, 1937, 573, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171823, 3457, 608, 18, 45, "Input"],
Cell[172434, 3477, 1717, 34, 723, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174188, 3516, 682, 21, 68, "Input"],
Cell[174873, 3539, 1732, 35, 718, "Output"]
}, Open  ]]
}, Closed]],
Cell[176632, 3578, 151, 2, 77, "Subchapter"],
Cell[CellGroupData[{
Cell[176808, 3584, 6571, 172, 641, "Input"],
Cell[183382, 3758, 1019, 29, 127, "Output"],
Cell[184404, 3789, 2189, 64, 167, "Output"],
Cell[186596, 3855, 1990, 54, 113, "Output"],
Cell[188589, 3911, 1641, 52, 67, "Output"],
Cell[190233, 3965, 190, 3, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190460, 3973, 479, 12, 70, "Input"],
Cell[190942, 3987, 1316, 37, 131, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192295, 4029, 222, 5, 45, "Input"],
Cell[CellGroupData[{
Cell[192542, 4038, 4598, 125, 127, InheritFromParent],
Cell[197143, 4165, 2661, 84, 128, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Kolmogorov2.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[     42446,       1282]
NotebookOptionsPosition[     40495,       1211]
NotebookOutlinePosition[     40912,       1229]
CellTagsIndexPosition[     40869,       1226]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{"Soluzione", " ", "fond", " ", "Kolmogorov"}], "Title"]], "Input",
 CellChangeTimes->{{3.50495463203125*^9, 3.5049546333125*^9}, {
  3.50503423615625*^9, 3.505034243546875*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", ">", "0"}], ",", 
     RowBox[{"\[Sigma]", ">", "0"}], ",", 
     RowBox[{"T", ">", "0"}], ",", 
     RowBox[{"t", "\[GreaterEqual]", "0"}], ",", 
     RowBox[{"t", "<", "T"}], ",", 
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"xbar", ">", "0"}], ",", 
     RowBox[{"KK", ">", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"(", GridBox[{
      {"1", "0"},
      {"1", "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EE", "[", 
   RowBox[{"t_", ",", "B_"}], "]"}], ":=", 
  RowBox[{"MatrixExp", "[", 
   RowBox[{"t", " ", "B"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EE", "[", 
   RowBox[{"t", ",", "B"}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CC", "[", 
   RowBox[{"B_", ",", "t_", ",", "\[Sigma]_"}], "]"}], ":=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"EE", "[", 
      RowBox[{"s", ",", "B"}], "]"}], ".", 
     RowBox[{"(", GridBox[{
        {"\[Sigma]"},
        {"0"}
       }], ")"}], ".", 
     RowBox[{"Transpose", "[", 
      RowBox[{
       RowBox[{"EE", "[", 
        RowBox[{"s", ",", "B"}], "]"}], ".", 
       RowBox[{"(", GridBox[{
          {"\[Sigma]"},
          {"0"}
         }], ")"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      StyleBox["s", "TI"], ",", "0", ",", "t"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CC", "[", 
    RowBox[{"B", ",", "t", ",", "\[Sigma]"}], "]"}], "//", "FullSimplify"}], "//",
   "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{
   "t_", ",", "x1_", ",", "x2_", ",", "y1_", ",", "y2_", ",", "B_", ",", 
    "\[Sigma]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", "\[Pi]", 
     SqrtBox[
      RowBox[{"Det", "[", 
       RowBox[{"CC", "[", 
        RowBox[{"B", ",", "t", ",", "\[Sigma]"}], "]"}], "]"}]]}]], 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"y1", ",", "y2"}], "}"}], "-", 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"t", ",", "B"}], "]"}], ".", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2"}], "}"}]}]}], ")"}], ".", 
      RowBox[{"Inverse", "[", 
       RowBox[{"CC", "[", 
        RowBox[{"B", ",", "t", ",", "\[Sigma]"}], "]"}], "]"}], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"y1", ",", "y2"}], "}"}], "-", 
        RowBox[{
         RowBox[{"EE", "[", 
          RowBox[{"t", ",", "B"}], "]"}], ".", 
         RowBox[{"{", 
          RowBox[{"x1", ",", "x2"}], "}"}]}]}], ")"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{
   "t", ",", "x", ",", "y", ",", "\[Xi]", ",", "\[Eta]", ",", "B", ",", 
    "\[Sigma]"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KK", "[", "u_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox[
     SuperscriptBox["\[Sigma]", "2"], "2"], 
    RowBox[{
     SubscriptBox["\[PartialD]", 
      RowBox[{"x1", ",", "x1"}]], "u"}]}], "+", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[PartialD]", "x1"], " ", "u"}], ",", 
      RowBox[{
       SubscriptBox["\[PartialD]", "x2"], " ", "u"}]}], "}"}], ".", "B", ".", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "-", 
   RowBox[{
    SubscriptBox["\[PartialD]", "t"], " ", "u"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"KK", "[", 
  RowBox[{"u", "[", 
   RowBox[{"t", ",", "x1", ",", "x2"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"T", ">", "t", ">", "0"}], ",", 
     RowBox[{"xx", "\[Element]", "Reals"}], ",", 
     RowBox[{"yy", "\[Element]", "Reals"}], ",", 
     RowBox[{"x", "\[Element]", "Reals"}], ",", 
     RowBox[{"y", "\[Element]", "Reals"}], ",", 
     RowBox[{"\[Sigma]", ">", "0"}], ",", 
     RowBox[{"r", ">", "0"}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"KK", "[", 
      RowBox[{"\[CapitalGamma]", "[", 
       RowBox[{
       "t", ",", "x1", ",", "x2", ",", "y1", ",", "y2", ",", "B", ",", 
        "\[Sigma]"}], "]"}], "]"}], "\[Equal]", "0"}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Inverse", "[", 
   RowBox[{"CC", "[", 
    RowBox[{"B", ",", "t", ",", "\[Sigma]"}], "]"}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6678231913000927`*^9, 3.667823258227104*^9}, {
   3.6678233791955233`*^9, 3.667823481176828*^9}, {3.6678235260549297`*^9, 
   3.667823548441558*^9}, {3.6678235927385535`*^9, 3.6678237554600687`*^9}, {
   3.667823788391872*^9, 3.6678238380787315`*^9}, {3.6678239056028805`*^9, 
   3.667823982038531*^9}, {3.6678240355923166`*^9, 3.6678240462834735`*^9}, {
   3.6678240855918417`*^9, 3.6678241410382123`*^9}, {3.667824320884918*^9, 
   3.6678243317661786`*^9}, {3.667824481196849*^9, 3.6678244945143394`*^9}, {
   3.667824566635475*^9, 3.667824592627993*^9}, 3.667824634953367*^9, {
   3.667824679619526*^9, 3.667824698264821*^9}, {3.6678247523366337`*^9, 
   3.6678247916600895`*^9}, {3.6678257421791983`*^9, 3.667825765020219*^9}, {
   3.6678787863676615`*^9, 3.667878790254156*^9}, {3.6678817646446447`*^9, 
   3.667881764866231*^9}, {3.6678826477045746`*^9, 3.667882648033717*^9}, {
   3.6691956985000534`*^9, 3.669195703463112*^9}, 3.669195796834738*^9, {
   3.669351685680484*^9, 3.669351685862605*^9}, {3.6693517526065516`*^9, 
   3.669351754422461*^9}, {3.669351802555699*^9, 3.669351807340501*^9}, {
   3.6693518883184724`*^9, 3.669351892353877*^9}, {3.6697217482010646`*^9, 
   3.6697217855443635`*^9}, {3.669957264953873*^9, 3.6699572867196116`*^9}, 
   3.669957809879666*^9, {3.669974721754856*^9, 3.6699747750879855`*^9}, 
   3.669974807471015*^9, {3.6699748600183706`*^9, 3.669974869624027*^9}, {
   3.671164303290024*^9, 3.671164303374573*^9}, 3.671164605172803*^9, {
   3.674443630747949*^9, 3.6744436346444635`*^9}, {3.6749984005301685`*^9, 
   3.674998402263299*^9}, 3.674999039323479*^9, 3.6749992536865206`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SuperscriptBox["\[ExponentialE]", "t"], "0"},
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", "t"]}], "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6678244953756657`*^9, {3.667824581149852*^9, 3.667824600365501*^9}, 
   3.6678246375070877`*^9, 3.6678246804848137`*^9, 3.667824714808401*^9, {
   3.6678247552172675`*^9, 3.667824792372696*^9}, 3.6678250821551013`*^9, {
   3.667825744099259*^9, 3.6678257656742487`*^9}, 3.667878798210758*^9, 
   3.6678817660395503`*^9, 3.667882649101127*^9, 3.6691957058854074`*^9, 
   3.669195810307351*^9, 3.669350797812659*^9, 3.6693516867897253`*^9, 
   3.669351755586746*^9, 3.669351808562854*^9, 3.6693518935101995`*^9, {
   3.669721743708022*^9, 3.6697217864234505`*^9}, {3.669957265957982*^9, 
   3.669957287163419*^9}, 3.6699578106473527`*^9, {3.669974724589439*^9, 
   3.6699747761704206`*^9}, 3.6699748078778534`*^9, 3.669974870110388*^9, 
   3.6706499868269167`*^9, 3.671164312885685*^9, 3.6711645343621387`*^9, 
   3.6744436363717403`*^9, 3.674998404098343*^9, 3.674999040982694*^9, 
   3.6749992550592327`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       SuperscriptBox["\[ExponentialE]", "t"], " ", 
       RowBox[{"Sinh", "[", "t", "]"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"]}]},
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"]}], 
      RowBox[{"2", "+", "t", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Sinh", "[", "t", "]"}]}], ")"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6678244953756657`*^9, {3.667824581149852*^9, 3.667824600365501*^9}, 
   3.6678246375070877`*^9, 3.6678246804848137`*^9, 3.667824714808401*^9, {
   3.6678247552172675`*^9, 3.667824792372696*^9}, 3.6678250821551013`*^9, {
   3.667825744099259*^9, 3.6678257656742487`*^9}, 3.667878798210758*^9, 
   3.6678817660395503`*^9, 3.667882649101127*^9, 3.6691957058854074`*^9, 
   3.669195810307351*^9, 3.669350797812659*^9, 3.6693516867897253`*^9, 
   3.669351755586746*^9, 3.669351808562854*^9, 3.6693518935101995`*^9, {
   3.669721743708022*^9, 3.6697217864234505`*^9}, {3.669957265957982*^9, 
   3.669957287163419*^9}, 3.6699578106473527`*^9, {3.669974724589439*^9, 
   3.6699747761704206`*^9}, 3.6699748078778534`*^9, 3.669974870110388*^9, 
   3.6706499868269167`*^9, 3.671164312885685*^9, 3.6711645343621387`*^9, 
   3.6744436363717403`*^9, 3.674998404098343*^9, 3.674999040982694*^9, 
   3.674999269796177*^9}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", "t"]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "t"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "t"}]]}], ")"}], " ", 
       SuperscriptBox["y", "2"]}], "-", 
      SuperscriptBox["\[Eta]", "2"], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "t"}]], " ", 
       SuperscriptBox["\[Eta]", "2"]}], "-", 
      RowBox[{"2", " ", "\[Eta]", " ", "\[Xi]"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", "t"], " ", "\[Eta]", " ", "\[Xi]"}], 
      "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "t"}]], " ", "\[Eta]", " ", "\[Xi]"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Xi]", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", "t"], " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "t"}]], " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      RowBox[{"2", " ", "t", " ", 
       SuperscriptBox["\[Xi]", "2"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{"\[Eta]", "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "t"], " ", "\[Eta]"}], "+", 
         "\[Xi]", "-", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "t"], " ", "\[Xi]"}]}], ")"}]}], 
      "+", 
      RowBox[{"2", " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", 
          "y"}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", 
          "\[Eta]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "t"}]], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", "t"], " ", "t"}]}], ")"}], " ",
           "\[Xi]"}]}], ")"}]}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "t"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}]}], "+", "t"}], ")"}]}]]}]], 
  RowBox[{
   SqrtBox["2"], " ", "\[Pi]", " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "t"}], ")"}]}], "+", "t"}], 
      ")"}]}]]}]]], "Output",
 CellChangeTimes->{
  3.6678244953756657`*^9, {3.667824581149852*^9, 3.667824600365501*^9}, 
   3.6678246375070877`*^9, 3.6678246804848137`*^9, 3.667824714808401*^9, {
   3.6678247552172675`*^9, 3.667824792372696*^9}, 3.6678250821551013`*^9, {
   3.667825744099259*^9, 3.6678257656742487`*^9}, 3.667878798210758*^9, 
   3.6678817660395503`*^9, 3.667882649101127*^9, 3.6691957058854074`*^9, 
   3.669195810307351*^9, 3.669350797812659*^9, 3.6693516867897253`*^9, 
   3.669351755586746*^9, 3.669351808562854*^9, 3.6693518935101995`*^9, {
   3.669721743708022*^9, 3.6697217864234505`*^9}, {3.669957265957982*^9, 
   3.669957287163419*^9}, 3.6699578106473527`*^9, {3.669974724589439*^9, 
   3.6699747761704206`*^9}, 3.6699748078778534`*^9, 3.669974870110388*^9, 
   3.6706499868269167`*^9, 3.671164312885685*^9, 3.6711645343621387`*^9, 
   3.6744436363717403`*^9, 3.674998404098343*^9, 3.674999040982694*^9, 
   3.6749993157856445`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x1", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["u", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "x1", ",", "x2"}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["u", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "x1", ",", "x2"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{
    SuperscriptBox["u", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "x1", ",", "x2"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["u", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"1", ",", "0", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"t", ",", "x1", ",", "x2"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.6678244953756657`*^9, {3.667824581149852*^9, 3.667824600365501*^9}, 
   3.6678246375070877`*^9, 3.6678246804848137`*^9, 3.667824714808401*^9, {
   3.6678247552172675`*^9, 3.667824792372696*^9}, 3.6678250821551013`*^9, {
   3.667825744099259*^9, 3.6678257656742487`*^9}, 3.667878798210758*^9, 
   3.6678817660395503`*^9, 3.667882649101127*^9, 3.6691957058854074`*^9, 
   3.669195810307351*^9, 3.669350797812659*^9, 3.6693516867897253`*^9, 
   3.669351755586746*^9, 3.669351808562854*^9, 3.6693518935101995`*^9, {
   3.669721743708022*^9, 3.6697217864234505`*^9}, {3.669957265957982*^9, 
   3.669957287163419*^9}, 3.6699578106473527`*^9, {3.669974724589439*^9, 
   3.6699747761704206`*^9}, 3.6699748078778534`*^9, 3.669974870110388*^9, 
   3.6706499868269167`*^9, 3.671164312885685*^9, 3.6711645343621387`*^9, 
   3.6744436363717403`*^9, 3.674998404098343*^9, 3.674999040982694*^9, 
   3.6749993158071685`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{
   "t", ",", "x", ",", "y", ",", "0", ",", "0", ",", "B", ",", "\[Sigma]"}], 
   "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6744439491613803`*^9, 3.6744439506353626`*^9}, 
   3.6744440113321486`*^9, {3.674998681280596*^9, 3.674998686196532*^9}}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", "t"]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "t"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", "x", 
       " ", "y"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "t"}]]}], ")"}], " ", 
       SuperscriptBox["y", "2"]}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "t"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}]}], "+", "t"}], ")"}]}]]}]], 
  RowBox[{
   SqrtBox["2"], " ", "\[Pi]", " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "t"}], ")"}]}], "+", "t"}], 
      ")"}]}]]}]]], "Output",
 CellChangeTimes->{3.6744439533815536`*^9, 3.6744440132924547`*^9, 
  3.6749987214895306`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", "t"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "t"}], ")"}]}], "+", "t"}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "4"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", "t"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "t"}], ")"}]}], "+", "t"}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.674998789374545*^9, 3.6749988080873985`*^9}, {
  3.67499884806293*^9, 3.6749988710077195`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    SuperscriptBox["t", "4"], "6"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "5"],
    SeriesData[$CellContext`t, 0, {}, 4, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0, {
    Rational[1, 6]}, 4, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.674998808802781*^9, {3.674998848966485*^9, 3.674998871542676*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"E\[CapitalGamma]", "[", 
   RowBox[{"t_", ",", "x_", ",", "y_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ExponentialE]", "t"]}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "t"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["x", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], "2"], " ", "x", " ", 
     "y"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "t"}]]}], ")"}], " ", 
     SuperscriptBox["y", "2"]}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", "t"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "t"}], ")"}]}], "+", "t"}], 
     ")"}]}]]}]], "Input",
 CellChangeTimes->{{3.674998945549121*^9, 3.674998955349019*^9}, {
  3.674998998869581*^9, 3.6749990138416424`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CCI", "[", 
   RowBox[{"B_", ",", "t_", ",", "\[Sigma]_"}], "]"}], ":=", 
  RowBox[{"Inverse", "[", 
   RowBox[{"CC", "[", 
    RowBox[{"B", ",", "t", ",", "\[Sigma]"}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}], ".", 
     RowBox[{"CCI", "[", 
      RowBox[{"B", ",", "t", ",", "\[Sigma]"}], "]"}], ".", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}]}], ",", "t"}], "]"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.669974932395711*^9, 3.6699749856454334`*^9}, {
  3.6706500478698635`*^9, 3.670650099635536*^9}, {3.670651829250906*^9, 
  3.670651847917946*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t", " ", "x"}], "-", 
       RowBox[{"3", " ", "y"}]}], ")"}], "2"]}], 
   SuperscriptBox["t", "4"]]}]], "Output",
 CellChangeTimes->{{3.6699749147654505`*^9, 3.6699749533205075`*^9}, 
   3.6699749866985254`*^9, 3.6706500501864986`*^9, 3.6706501009245424`*^9, {
   3.6706518349732647`*^9, 3.6706518489661937`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{
   "t", ",", "0", ",", "0", ",", "y1", ",", "y2", ",", "B", ",", "\[Sigma]"}],
    "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"-", 
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{
      "t", ",", "0", ",", "0", ",", "x", ",", "y", ",", "B", ",", 
       "\[Sigma]"}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "3"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"-", 
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{
      "t", ",", "0", ",", "0", ",", "x", ",", "0", ",", "B", ",", 
       "\[Sigma]"}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.669957413432704*^9, 3.6699574444931335`*^9}, {
   3.6699574878068*^9, 3.669957516261568*^9}, {3.6699576412504473`*^9, 
   3.669957645024325*^9}, 3.669957679490667*^9, {3.6699577158040185`*^9, 
   3.6699577191219063`*^9}, {3.6699578913771925`*^9, 3.669957897044593*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "t"}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "t"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["y1", "2"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "t"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "t"}]}], ")"}]}]}], ")"}], " ", "y1", " ", 
       "y2"}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "t"}]]}], ")"}], " ", 
       SuperscriptBox["y2", "2"]}]}], 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", "t"}]], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "t"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["t", "2"]}]}], ")"}]}]}]]]}], 
  RowBox[{"\[Pi]", " ", 
   SqrtBox[
    RowBox[{"1", "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"4", " ", "t"}]], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "t"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["t", "2"]}]}], ")"}]}]}]]}]]], "Output",
 CellChangeTimes->{{3.669957422197014*^9, 3.6699574490335093`*^9}, {
   3.669957495149123*^9, 3.669957519767905*^9}, 3.669957649948788*^9, 
   3.669957683981775*^9, 3.6699577227393184`*^9, 3.6699578262390013`*^9, 
   3.6699578997950115`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["y", "2"]}], 
     SuperscriptBox["t", "3"]]}], "+", 
   FractionBox[
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", " ", "y"}], "+", 
       SuperscriptBox["y", "2"]}], ")"}]}], 
    SuperscriptBox["t", "2"]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"4", " ", "x", " ", "y"}], "-", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["y", "2"]}], "5"]}], "t"], "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "+", 
     SuperscriptBox["x", "2"], "+", 
     FractionBox[
      RowBox[{"6", " ", "x", " ", "y"}], "5"], "+", 
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox["y", "2"]}], "5"], "+", 
     RowBox[{"Log", "[", 
      FractionBox[
       SqrtBox["3"], "\[Pi]"], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", "t", "]"}]}]}], ")"}], "+", 
   RowBox[{
    FractionBox["1", "525"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "525"}], "-", 
      RowBox[{"70", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"140", " ", "x", " ", "y"}], "-", 
      RowBox[{"166", " ", 
       SuperscriptBox["y", "2"]}]}], ")"}], " ", "t"}], "+", 
   RowBox[{
    FractionBox["1", "525"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "35"}], "+", 
      RowBox[{"26", " ", "x", " ", "y"}], "+", 
      RowBox[{"26", " ", 
       SuperscriptBox["y", "2"]}]}], ")"}], " ", 
    SuperscriptBox["t", "2"]}], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"10", " ", "x", " ", "y"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["y", "2"]}]}], ")"}], " ", 
     SuperscriptBox["t", "3"]}], "7875"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "4"],
    SeriesData[$CellContext`t, 0, {}, -3, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 
   0, {(-6) $CellContext`y^2, 
    6 ($CellContext`x $CellContext`y + $CellContext`y^2), (-2) \
$CellContext`x^2 - (4 $CellContext`x) $CellContext`y + 
    Rational[-16, 5] $CellContext`y^2, 
    Complex[0, 1] 
     Pi + $CellContext`x^2 + (Rational[6, 5] $CellContext`x) $CellContext`y + 
    Rational[6, 5] $CellContext`y^2 + Log[3^Rational[1, 2]/Pi] - 2 
    Log[$CellContext`t], 
    Rational[1, 525] (-525 - 
     70 $CellContext`x^2 - (140 $CellContext`x) $CellContext`y - 
     166 $CellContext`y^2), 
    Rational[1, 525] (-35 + (26 $CellContext`x) $CellContext`y + 
     26 $CellContext`y^2), 
    Rational[-2, 7875] (
     5 $CellContext`x^2 + (10 $CellContext`x) $CellContext`y + 
     4 $CellContext`y^2)}, -3, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.669957422197014*^9, 3.6699574490335093`*^9}, {
   3.669957495149123*^9, 3.669957519767905*^9}, 3.669957649948788*^9, 
   3.669957683981775*^9, 3.6699577227393184`*^9, 3.6699578262390013`*^9, 
   3.6699579022111254`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"]}], "t"]}], "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "+", 
     SuperscriptBox["x", "2"], "+", 
     RowBox[{"Log", "[", 
      FractionBox[
       SqrtBox["3"], "\[Pi]"], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", "t", "]"}]}]}], ")"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"]}], "15"]}], ")"}], " ", "t"}], "-", 
   FractionBox[
    SuperscriptBox["t", "2"], "15"], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["t", "3"]}], "1575"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "4"],
    SeriesData[$CellContext`t, 0, {}, -1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 
   0, {(-2) $CellContext`x^2, Complex[0, 1] Pi + $CellContext`x^2 + 
    Log[3^Rational[1, 2]/Pi] - 2 Log[$CellContext`t], -1 + 
    Rational[-2, 15] $CellContext`x^2, 
    Rational[-1, 15], Rational[-2, 1575] $CellContext`x^2}, -1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.669957422197014*^9, 3.6699574490335093`*^9}, {
   3.669957495149123*^9, 3.669957519767905*^9}, 3.669957649948788*^9, 
   3.669957683981775*^9, 3.6699577227393184`*^9, 3.6699578262390013`*^9, 
   3.669957904444701*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\[Integral]", 
   RowBox[{"-", "\[Infinity]"}], 
   RowBox[{"+", "\[Infinity]"}]], 
  RowBox[{
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{
    "t", ",", "0", ",", "0", ",", "y1", ",", "y2", ",", "B", ",", 
     "\[Sigma]"}], "]"}], 
   RowBox[{"\[DifferentialD]", "y1"}]}]}]], "Input",
 CellChangeTimes->{{3.6691958431822453`*^9, 3.669195934083008*^9}}],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["y2", "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["t", "3"]}]]}]], " ", 
     SqrtBox[
      FractionBox["3", 
       RowBox[{"2", " ", "\[Pi]"}]]]}], 
    SuperscriptBox["t", 
     RowBox[{"3", "/", "2"}]]], ",", 
   RowBox[{"t", ">", "0"}]}], "]"}]], "Output",
 CellChangeTimes->{3.66919598304649*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{
   "t", ",", "0", ",", "x2", ",", "0", ",", "0", ",", "B", ",", "\[Sigma]"}], 
   "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6678817331739397`*^9, 3.667881735936668*^9}, {
  3.6678825233162556`*^9, 3.6678825237678986`*^9}}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
      SuperscriptBox["x2", "2"]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "t"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "t"}], ")"}]}], "+", "t"}], ")"}]}]]}]], 
  RowBox[{
   SqrtBox["2"], " ", "\[Pi]", " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "t"}], ")"}]}], "+", "t"}], 
      ")"}]}]]}]]], "Output",
 CellChangeTimes->{3.6678819942395525`*^9, 3.667882558945795*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{
   "t", ",", "0", ",", "x2", ",", "0", ",", "0", ",", "B", ",", "\[Sigma]"}], 
   "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6678817930273123`*^9, 3.6678817965676613`*^9}, 
   3.6678826615895853`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["3"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", "v"}]]}], 
  RowBox[{"\[Pi]", " ", 
   SuperscriptBox["t", "2"]}]]], "Input",
 CellChangeTimes->{{3.667882706938939*^9, 3.667882707207061*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"t", " ", 
     SuperscriptBox["y2", "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "t"}], ")"}]}], "+", "t"}], ")"}]}]], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.667882416825784*^9, 3.667882433390567*^9}, {
   3.6678824645063267`*^9, 3.6678824712699337`*^9}, 3.667882606801231*^9, 
   3.66935183924433*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"6", " ", 
     SuperscriptBox["y2", "2"]}], 
    SuperscriptBox["t", "3"]], "-", 
   FractionBox[
    RowBox[{"6", " ", 
     SuperscriptBox["y2", "2"]}], 
    SuperscriptBox["t", "2"]], "+", 
   FractionBox[
    RowBox[{"13", " ", 
     SuperscriptBox["y2", "2"]}], 
    RowBox[{"5", " ", "t"}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["y2", "2"]}], "5"], "+", 
   FractionBox[
    RowBox[{"277", " ", 
     SuperscriptBox["y2", "2"], " ", "t"}], "4200"], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["y2", "2"], " ", 
     SuperscriptBox["t", "2"]}], "1400"], "-", 
   FractionBox[
    RowBox[{"109", " ", 
     SuperscriptBox["y2", "2"], " ", 
     SuperscriptBox["t", "3"]}], "126000"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "4"],
    SeriesData[$CellContext`t, 0, {}, -3, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0, {
   6 $CellContext`y2^2, (-6) $CellContext`y2^2, 
    Rational[13, 5] $CellContext`y2^2, Rational[-3, 5] $CellContext`y2^2, 
    Rational[277, 4200] $CellContext`y2^2, 
    Rational[1, 1400] $CellContext`y2^2, 
    Rational[-109, 126000] $CellContext`y2^2}, -3, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.667882472999802*^9, 3.667882609156965*^9, 
  3.669351840491736*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
     SuperscriptBox["x2", "2"]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "t"}], ")"}]}], "+", "t"}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"6", " ", 
     SuperscriptBox["x2", "2"]}], 
    SuperscriptBox["t", "3"]]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.6678826816503983`*^9, 3.6678827488406496`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["12", 
      SuperscriptBox["t", "3"]]}], "+", 
    FractionBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", "t"]}], 
     RowBox[{"2", "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", "t"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "t"}], ")"}]}], "+", "t"}]]}], ")"}], " ", 
  SuperscriptBox["x2", "2"]}]], "Output",
 CellChangeTimes->{{3.667882721289328*^9, 3.667882749931139*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["y1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", "t"]}], "+", "t", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "t"], " ", 
        RowBox[{"Sinh", "[", "t", "]"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", "t"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "t"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "t"}], ")"}]}], "+", "t"}], ")"}]}]], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.6693519384430556`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["y1", "2"]}], "t"], "-", 
   FractionBox[
    SuperscriptBox["y1", "2"], "2"], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["y1", "2"], " ", "t"}], "15"], "-", 
   FractionBox[
    RowBox[{"11", " ", 
     SuperscriptBox["y1", "2"], " ", 
     SuperscriptBox["t", "3"]}], "12600"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "4"],
    SeriesData[$CellContext`t, 0, {}, -1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0, {
   2 $CellContext`y1^2, Rational[-1, 2] $CellContext`y1^2, 
    Rational[1, 15] $CellContext`y1^2, 0, 
    Rational[-11, 12600] $CellContext`y1^2}, -1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.6693519399569454`*^9}]
}, Open  ]]
},
Evaluator->"Local",
CellGrouping->Manual,
WindowSize->{1707, 997},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.25 Inherited,
FrontEndVersion->"10.4 for Microsoft Windows (64-bit) (April 11, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 212, 4, 95, "Input"],
Cell[CellGroupData[{
Cell[637, 21, 6421, 171, 472, "Input"],
Cell[7061, 194, 1653, 35, 76, "Output"],
Cell[8717, 231, 2281, 55, 94, "Output"],
Cell[11001, 288, 4807, 130, 94, "Output"],
Cell[15811, 420, 2011, 52, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17859, 477, 332, 7, 36, "Input"],
Cell[18194, 486, 1964, 63, 94, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20195, 554, 969, 30, 68, "Input"],
Cell[21167, 586, 444, 14, 58, "Output"]
}, Open  ]],
Cell[21626, 603, 1499, 48, 68, "Input"],
Cell[CellGroupData[{
Cell[23150, 655, 739, 21, 60, "Input"],
Cell[23892, 678, 450, 12, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24379, 695, 1158, 29, 83, "Input"],
Cell[25540, 726, 2134, 63, 95, "Output"],
Cell[27677, 791, 3174, 93, 126, "Output"],
Cell[30854, 886, 1508, 43, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32399, 934, 403, 11, 56, "Input"],
Cell[32805, 947, 544, 18, 90, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33386, 970, 310, 7, 36, "Input"],
Cell[33699, 979, 1035, 34, 94, "Output"],
Cell[34737, 1015, 287, 7, 36, "Input"],
Cell[35027, 1024, 260, 8, 63, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35324, 1037, 747, 22, 66, "Input"],
Cell[36074, 1061, 1384, 42, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37495, 1108, 667, 21, 67, "Input"],
Cell[38165, 1131, 571, 18, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38773, 1154, 878, 27, 67, "Input"],
Cell[39654, 1183, 825, 25, 58, "Output"]
}, Open  ]]
}
]
*)


